CRFU: Compressive Representation Forgetting Against Privacy Leakage on Machine Unlearning

Machine unlearning allows data owners to erase the impact of their specified data from trained models. Unfortunately, recent studies have shown that adversaries can recover the erased data, posing serious threats to user privacy. An effective unlearning method removes the information of the specified data from the trained model, resulting in different outputs for the same input before and after unlearning. Adversaries can exploit these output differences to conduct privacy leakage attacks, such as reconstruction and membership inference attacks. However, directly applying traditional defenses to unlearning leads to significant model utility degradation. In this paper, we introduce a Compressive Representation Forgetting Unlearning scheme (CRFU), designed to safeguard against privacy leakage on unlearning. CRFU achieves data erasure by minimizing the mutual information between the trained compressive representation (learned through information bottleneck theory) and the erased data, thereby maximizing the distortion of data. This ensures that the model's output contains less information that adversaries can exploit. Furthermore, we introduce a remembering constraint and an unlearning rate to balance the forgetting of erased data with the preservation of previously learned knowledge, thereby reducing accuracy degradation. Theoretical analysis demonstrates that CRFU can effectively defend against privacy leakage attacks. Our experimental results show that CRFU significantly increases the reconstruction mean square error (MSE), achieving a defense effect improvement of approximately $200\%$ against privacy reconstruction attacks with only $1.5\%$ accuracy degradation on MNIST.

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/Epoch_on_bac_06_all_div/cifar_epoch_acc_06_all.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon



'''
acc_06_1
'''

y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9799999594688416, 0.8999999761581421, 0.85999995470047, 0.8100000023841858, 0.6899999976158142, 0.5699999928474426, 0.4599999785423279, 0.29999998211860657, 0.28999999165534973, 0.20999999344348907, 0.12999999523162842, 0.08999999612569809, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9399999976158142, 0.9599999785423279, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.8999999761581421, 0.9399999976158142, 0.8899999856948853, 0.85999995470047, 0.8999999761581421, 0.8399999737739563, 0.8499999642372131, 0.7599999904632568, 0.75, 0.7899999618530273, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.5799999833106995, 0.5, 0.5999999642372131, 0.5299999713897705, 0.5, 0.4399999976158142, 0.3199999928474426, 0.29999998211860657, 0.3499999940395355, 0.23999999463558197, 0.32999998331069946, 0.20999999344348907, 0.26999998092651367, 0.26999998092651367, 0.20999999344348907, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.019999999552965164, 0.1599999964237213, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.12999999523162842, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.11999999731779099, 0.03999999910593033, 0.09999999403953552, 0.029999999329447746, 0.12999999523162842, 0.05999999865889549, 0.17999999225139618, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.17000000178813934, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.029999999329447746]


y_vibu_back_acc= [0.25, 0.10999999940395355, 0.03999999910593033, 0.08999999612569809, 0.019999999552965164, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.0, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.0, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.019999999552965164, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.7899999618530273, 0.8299999833106995, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7799999713897705, 0.85999995470047, 0.7699999809265137, 0.7400000095367432, 0.7899999618530273, 0.8299999833106995, 0.7999999523162842, 0.7599999904632568, 0.75, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.7899999618530273, 0.7599999904632568, 0.7799999713897705, 0.7199999690055847, 0.75, 0.8499999642372131, 0.75, 0.7599999904632568, 0.7799999713897705, 0.8299999833106995, 0.7099999785423279, 0.7599999904632568, 0.8100000023841858, 0.7299999594688416, 0.8100000023841858, 0.7699999809265137, 0.8199999928474426, 0.8100000023841858, 0.7999999523162842, 0.7799999713897705, 0.7199999690055847, 0.8100000023841858, 0.7699999809265137, 0.699999988079071, 0.8199999928474426, 0.8299999833106995, 0.7299999594688416, 0.7799999713897705, 0.7400000095367432, 0.75, 0.7999999523162842, 0.7999999523162842, 0.6899999976158142, 0.8399999737739563, 0.7899999618530273, 0.7599999904632568, 0.8199999928474426, 0.7999999523162842, 0.7299999594688416, 0.7299999594688416, 0.7899999618530273, 0.7400000095367432, 0.7699999809265137, 0.7199999690055847, 0.7099999785423279, 0.7699999809265137, 0.6499999761581421, 0.7400000095367432, 0.6800000071525574, 0.7299999594688416, 0.6200000047683716, 0.7699999809265137, 0.6699999570846558, 0.75, 0.7799999713897705, 0.75, 0.6599999666213989, 0.7099999785423279, 0.6899999976158142, 0.75, 0.7400000095367432, 0.7299999594688416, 0.7899999618530273, 0.5999999642372131, 0.75, 0.6800000071525574, 0.5699999928474426, 0.6399999856948853, 0.6599999666213989, 0.7299999594688416, 0.7099999785423279, 0.7099999785423279, 0.6499999761581421, 0.7199999690055847, 0.75, 0.7199999690055847, 0.6599999666213989, 0.6899999976158142, 0.6800000071525574, 0.6399999856948853, 0.6499999761581421, 0.6899999976158142, 0.5899999737739563, 0.5600000023841858, 0.44999998807907104, 0.47999998927116394, 0.5, 0.6200000047683716, 0.6100000143051147, 0.5699999928474426, 0.5699999928474426, 0.5600000023841858, 0.5799999833106995, 0.5600000023841858, 0.47999998927116394, 0.4099999964237213, 0.4099999964237213, 0.5199999809265137, 0.4399999976158142, 0.4699999988079071, 0.4699999988079071, 0.44999998807907104, 0.5099999904632568, 0.3999999761581421, 0.38999998569488525, 0.29999998211860657, 0.4699999988079071, 0.3199999928474426, 0.4099999964237213, 0.3999999761581421, 0.3700000047683716, 0.3199999928474426, 0.22999998927116394, 0.29999998211860657, 0.3100000023841858, 0.29999998211860657, 0.3100000023841858, 0.29999998211860657, 0.3199999928474426, 0.23999999463558197, 0.32999998331069946, 0.2800000011920929, 0.29999998211860657, 0.3199999928474426, 0.3199999928474426, 0.2800000011920929, 0.1599999964237213, 0.3199999928474426, 0.26999998092651367, 0.1599999964237213, 0.20999999344348907, 0.20999999344348907, 0.17000000178813934, 0.25999999046325684, 0.1599999964237213, 0.20999999344348907, 0.1599999964237213, 0.20999999344348907, 0.23999999463558197, 0.11999999731779099, 0.20999999344348907, 0.1599999964237213, 0.1899999976158142, 0.25, 0.25999999046325684, 0.1899999976158142, 0.22999998927116394, 0.1899999976158142, 0.14000000059604645, 0.28999999165534973, 0.19999998807907104, 0.17999999225139618, 0.26999998092651367, 0.26999998092651367, 0.19999998807907104, 0.1899999976158142, 0.1899999976158142, 0.1899999976158142, 0.25, 0.1599999964237213, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.17999999225139618, 0.19999998807907104, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.20999999344348907, 0.17000000178813934, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.2199999988079071, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.20999999344348907, 0.17000000178813934, 0.1899999976158142, 0.23999999463558197, 0.08999999612569809, 0.1599999964237213, 0.17999999225139618, 0.1899999976158142, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.22999998927116394, 0.19999998807907104, 0.25999999046325684, 0.20999999344348907, 0.17000000178813934, 0.12999999523162842, 0.1899999976158142, 0.1899999976158142, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.1599999964237213, 0.23999999463558197, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.19999998807907104, 0.20999999344348907, 0.09999999403953552, 0.23999999463558197, 0.17999999225139618, 0.23999999463558197, 0.20999999344348907, 0.14000000059604645, 0.22999998927116394, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.14999999105930328, 0.19999998807907104, 0.12999999523162842, 0.17999999225139618, 0.17999999225139618, 0.14999999105930328, 0.19999998807907104, 0.1899999976158142, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.17000000178813934, 0.25, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.23999999463558197, 0.23999999463558197, 0.17999999225139618, 0.17000000178813934, 0.1599999964237213, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.17000000178813934, 0.17999999225139618, 0.1599999964237213, 0.19999998807907104, 0.23999999463558197, 0.14000000059604645, 0.14999999105930328, 0.1899999976158142, 0.19999998807907104, 0.19999998807907104, 0.08999999612569809, 0.20999999344348907, 0.20999999344348907, 0.23999999463558197, 0.20999999344348907, 0.14000000059604645, 0.19999998807907104, 0.09999999403953552, 0.17999999225139618, 0.1599999964237213, 0.1599999964237213, 0.1599999964237213, 0.14999999105930328, 0.19999998807907104, 0.23999999463558197, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.22999998927116394, 0.17000000178813934, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.17999999225139618, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.17999999225139618, 0.11999999731779099, 0.17999999225139618, 0.1899999976158142, 0.05999999865889549, 0.17999999225139618, 0.14999999105930328, 0.05999999865889549, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.05999999865889549, 0.08999999612569809, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.23999999463558197, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.17000000178813934, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.14999999105930328, 0.14000000059604645, 0.20999999344348907, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.11999999731779099, 0.1899999976158142, 0.12999999523162842, 0.07000000029802322, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.17999999225139618, 0.17999999225139618, 0.1899999976158142, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.14999999105930328, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.14000000059604645, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.20999999344348907, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.1899999976158142, 0.07999999821186066, 0.14000000059604645, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.14000000059604645, 0.1899999976158142, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.1899999976158142, 0.19999998807907104, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.11999999731779099, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.25999999046325684, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.17000000178813934, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.19999998807907104, 0.1599999964237213, 0.1599999964237213, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.05999999865889549, 0.12999999523162842, 0.1599999964237213, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.17999999225139618, 0.10999999940395355, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.11999999731779099, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.1599999964237213, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.17000000178813934, 0.11999999731779099]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()

plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-.',  label='$\\beta_u=1$ (Re.)',linewidth=4, markersize=10)


#plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='$\\beta_u=1$ (Er.)',linewidth=4, markersize=10)


'''
acc_06_01
'''


y_vibu_back_acc01= [0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.019999999552965164, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.07000000029802322, 0.03999999910593033, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.029999999329447746, 0.05999999865889549, 0.019999999552965164, 0.05999999865889549, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.0, 0.03999999910593033, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.0, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.029999999329447746, 0.009999999776482582, 0.0, 0.03999999910593033, 0.009999999776482582, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.0, 0.019999999552965164, 0.029999999329447746, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc01     = [0.8199999928474426, 0.75, 0.7899999618530273, 0.8299999833106995, 0.7799999713897705, 0.8199999928474426, 0.7599999904632568, 0.75, 0.75, 0.85999995470047, 0.8399999737739563, 0.8299999833106995, 0.8299999833106995, 0.8399999737739563, 0.8999999761581421, 0.75, 0.7799999713897705, 0.8199999928474426, 0.8299999833106995, 0.7999999523162842, 0.7899999618530273, 0.85999995470047, 0.75, 0.8299999833106995, 0.7099999785423279, 0.8299999833106995, 0.7899999618530273, 0.7999999523162842, 0.8299999833106995, 0.7999999523162842, 0.8199999928474426, 0.75, 0.7899999618530273, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8100000023841858, 0.7899999618530273, 0.8399999737739563, 0.7699999809265137, 0.6499999761581421, 0.8100000023841858, 0.7899999618530273, 0.8799999952316284, 0.7599999904632568, 0.7199999690055847, 0.7400000095367432, 0.7699999809265137, 0.7599999904632568, 0.8399999737739563, 0.7799999713897705, 0.7199999690055847, 0.7400000095367432, 0.8299999833106995, 0.75, 0.8100000023841858, 0.75, 0.8100000023841858, 0.75, 0.7299999594688416, 0.7699999809265137, 0.7299999594688416, 0.7799999713897705, 0.7699999809265137, 0.699999988079071, 0.7299999594688416, 0.699999988079071, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7400000095367432, 0.6899999976158142, 0.7699999809265137, 0.7299999594688416, 0.75, 0.699999988079071, 0.699999988079071, 0.7299999594688416, 0.699999988079071, 0.7299999594688416, 0.7899999618530273, 0.7699999809265137, 0.75, 0.6699999570846558, 0.7299999594688416, 0.7299999594688416, 0.7799999713897705, 0.75, 0.699999988079071, 0.7999999523162842, 0.7999999523162842, 0.7400000095367432, 0.699999988079071, 0.7699999809265137, 0.7299999594688416, 0.7400000095367432, 0.75, 0.7899999618530273, 0.7699999809265137, 0.6899999976158142, 0.7400000095367432, 0.7400000095367432, 0.8299999833106995, 0.7400000095367432, 0.75, 0.7799999713897705, 0.7899999618530273, 0.8199999928474426, 0.8100000023841858, 0.8100000023841858, 0.7899999618530273, 0.7999999523162842, 0.8399999737739563, 0.8100000023841858, 0.7799999713897705, 0.8100000023841858, 0.699999988079071, 0.8499999642372131, 0.7199999690055847, 0.6800000071525574, 0.75, 0.7699999809265137, 0.7400000095367432, 0.7199999690055847, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.7400000095367432, 0.7400000095367432, 0.7400000095367432, 0.8100000023841858, 0.7400000095367432, 0.6599999666213989, 0.7699999809265137, 0.7899999618530273, 0.7599999904632568, 0.7299999594688416, 0.7099999785423279, 0.7699999809265137, 0.7899999618530273, 0.7400000095367432, 0.7299999594688416, 0.7799999713897705, 0.7400000095367432, 0.8299999833106995, 0.8399999737739563, 0.7899999618530273, 0.7599999904632568, 0.7299999594688416, 0.699999988079071, 0.7699999809265137, 0.7699999809265137, 0.6899999976158142, 0.5799999833106995, 0.7299999594688416, 0.7999999523162842, 0.5899999737739563, 0.8199999928474426, 0.8199999928474426, 0.75, 0.7099999785423279, 0.7299999594688416, 0.7299999594688416, 0.6899999976158142, 0.75, 0.7699999809265137, 0.7199999690055847, 0.7299999594688416, 0.699999988079071, 0.7099999785423279, 0.7799999713897705, 0.7299999594688416, 0.699999988079071, 0.6299999952316284, 0.75, 0.6899999976158142, 0.6599999666213989, 0.7199999690055847, 0.6899999976158142, 0.699999988079071, 0.6800000071525574, 0.6699999570846558, 0.7099999785423279, 0.7299999594688416, 0.550000011920929, 0.6499999761581421, 0.6299999952316284, 0.6100000143051147, 0.7299999594688416, 0.5799999833106995, 0.5699999928474426, 0.5199999809265137, 0.6499999761581421, 0.6399999856948853, 0.550000011920929, 0.6299999952316284, 0.4699999988079071, 0.6399999856948853, 0.4899999797344208, 0.5999999642372131, 0.5999999642372131, 0.5600000023841858, 0.4399999976158142, 0.47999998927116394, 0.5799999833106995, 0.5099999904632568, 0.5299999713897705, 0.5600000023841858, 0.550000011920929, 0.44999998807907104, 0.4599999785423279, 0.5199999809265137, 0.38999998569488525, 0.4699999988079071, 0.4899999797344208, 0.429999977350235, 0.5299999713897705, 0.4099999964237213, 0.4899999797344208, 0.41999998688697815, 0.32999998331069946, 0.4399999976158142, 0.35999998450279236, 0.3799999952316284, 0.29999998211860657, 0.3999999761581421, 0.41999998688697815, 0.29999998211860657, 0.2800000011920929, 0.32999998331069946, 0.3499999940395355, 0.4099999964237213, 0.32999998331069946, 0.35999998450279236, 0.38999998569488525, 0.35999998450279236, 0.29999998211860657, 0.3700000047683716, 0.3199999928474426, 0.28999999165534973, 0.25999999046325684, 0.35999998450279236, 0.26999998092651367, 0.32999998331069946, 0.29999998211860657, 0.3400000035762787, 0.28999999165534973, 0.3700000047683716, 0.2800000011920929, 0.2199999988079071, 0.3499999940395355, 0.32999998331069946, 0.28999999165534973, 0.26999998092651367, 0.32999998331069946, 0.2199999988079071, 0.17000000178813934, 0.26999998092651367, 0.25, 0.23999999463558197, 0.20999999344348907, 0.22999998927116394, 0.23999999463558197, 0.3400000035762787, 0.2199999988079071, 0.25, 0.20999999344348907, 0.1899999976158142, 0.19999998807907104, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.14999999105930328, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.19999998807907104, 0.14999999105930328, 0.25, 0.17999999225139618, 0.2199999988079071, 0.20999999344348907, 0.14000000059604645, 0.32999998331069946, 0.12999999523162842, 0.17000000178813934, 0.17999999225139618, 0.1899999976158142, 0.17999999225139618, 0.14999999105930328, 0.1899999976158142, 0.23999999463558197, 0.14999999105930328, 0.20999999344348907, 0.2199999988079071, 0.19999998807907104, 0.1599999964237213, 0.14999999105930328, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.20999999344348907, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.17999999225139618, 0.14999999105930328, 0.23999999463558197, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.05999999865889549, 0.11999999731779099, 0.14999999105930328, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.05999999865889549, 0.04999999701976776, 0.10999999940395355, 0.14999999105930328, 0.03999999910593033, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.1899999976158142, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.17000000178813934, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.17999999225139618, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.1899999976158142, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.1899999976158142, 0.1599999964237213, 0.05999999865889549, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.14000000059604645, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.12999999523162842, 0.17999999225139618, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.1899999976158142, 0.029999999329447746, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list01 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list01 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)

    y_vibu_ss_acc_list01.append(y_vibu_acc01[i*(t_i+1)]*100)

    y_vibu_ss_b_acc_list01.append(y_vibu_back_acc01[i*(t_i)]*100)




plt.plot(x, y_vibu_ss_acc_list01, color='tomato', linestyle=(0,(3,1,1,1)),  label='$\\beta_u=0.1$ (Re.)',linewidth=4, markersize=10)


#plt.plot(x, y_vibu_ss_b_acc_list01, color='grey', linestyle='-',  label='$\\beta_u=0.1$ (Er.)',linewidth=4, markersize=10)



'''
acc_06_001
'''

y_vibu_back_acc001 = [0.23999999463558197, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.019999999552965164, 0.09999999403953552, 0.07999999821186066, 0.019999999552965164, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.029999999329447746, 0.009999999776482582, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.019999999552965164, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.0, 0.019999999552965164, 0.029999999329447746, 0.07000000029802322, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.07999999821186066, 0.03999999910593033, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.029999999329447746, 0.019999999552965164, 0.0, 0.0, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.029999999329447746, 0.0, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.0, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.0, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.0, 0.0, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.029999999329447746, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc001     = [0.8100000023841858, 0.7999999523162842, 0.85999995470047, 0.7999999523162842, 0.7899999618530273, 0.7599999904632568, 0.85999995470047, 0.7599999904632568, 0.8100000023841858, 0.8100000023841858, 0.7899999618530273, 0.8299999833106995, 0.7699999809265137, 0.8100000023841858, 0.7799999713897705, 0.8199999928474426, 0.8100000023841858, 0.8700000047683716, 0.8999999761581421, 0.8700000047683716, 0.7899999618530273, 0.7799999713897705, 0.8700000047683716, 0.8700000047683716, 0.8299999833106995, 0.8100000023841858, 0.8199999928474426, 0.8100000023841858, 0.8899999856948853, 0.7599999904632568, 0.8199999928474426, 0.8299999833106995, 0.7999999523162842, 0.8299999833106995, 0.7899999618530273, 0.8199999928474426, 0.75, 0.8399999737739563, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.75, 0.8399999737739563, 0.75, 0.7899999618530273, 0.7400000095367432, 0.7899999618530273, 0.8799999952316284, 0.7599999904632568, 0.75, 0.7799999713897705, 0.8100000023841858, 0.75, 0.7199999690055847, 0.7099999785423279, 0.7400000095367432, 0.6800000071525574, 0.7199999690055847, 0.6299999952316284, 0.7799999713897705, 0.7400000095367432, 0.7999999523162842, 0.75, 0.7999999523162842, 0.7899999618530273, 0.7099999785423279, 0.7999999523162842, 0.7699999809265137, 0.6800000071525574, 0.8199999928474426, 0.7599999904632568, 0.7400000095367432, 0.75, 0.6499999761581421, 0.7400000095367432, 0.7799999713897705, 0.6800000071525574, 0.75, 0.7999999523162842, 0.7599999904632568, 0.7899999618530273, 0.7599999904632568, 0.7400000095367432, 0.75, 0.699999988079071, 0.7599999904632568, 0.7199999690055847, 0.7400000095367432, 0.7199999690055847, 0.7699999809265137, 0.699999988079071, 0.7299999594688416, 0.75, 0.7899999618530273, 0.7199999690055847, 0.7699999809265137, 0.8100000023841858, 0.8199999928474426, 0.7799999713897705, 0.7299999594688416, 0.7699999809265137, 0.75, 0.7199999690055847, 0.7999999523162842, 0.7199999690055847, 0.7299999594688416, 0.75, 0.85999995470047, 0.7299999594688416, 0.7199999690055847, 0.85999995470047, 0.7699999809265137, 0.7299999594688416, 0.8100000023841858, 0.7400000095367432, 0.7299999594688416, 0.7899999618530273, 0.7299999594688416, 0.699999988079071, 0.7999999523162842, 0.7199999690055847, 0.7599999904632568, 0.7699999809265137, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7699999809265137, 0.7899999618530273, 0.7400000095367432, 0.7899999618530273, 0.7699999809265137, 0.699999988079071, 0.7799999713897705, 0.8700000047683716, 0.7699999809265137, 0.7199999690055847, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.75, 0.7799999713897705, 0.8499999642372131, 0.7199999690055847, 0.7299999594688416, 0.7799999713897705, 0.7199999690055847, 0.7999999523162842, 0.7599999904632568, 0.8199999928474426, 0.6800000071525574, 0.8399999737739563, 0.7699999809265137, 0.7999999523162842, 0.7099999785423279, 0.7899999618530273, 0.7199999690055847, 0.699999988079071, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.7599999904632568, 0.8100000023841858, 0.7699999809265137, 0.8299999833106995, 0.7899999618530273, 0.75, 0.7999999523162842, 0.8299999833106995, 0.8499999642372131, 0.7899999618530273, 0.8199999928474426, 0.8299999833106995, 0.75, 0.7400000095367432, 0.7899999618530273, 0.7699999809265137, 0.8199999928474426, 0.85999995470047, 0.8399999737739563, 0.7199999690055847, 0.7599999904632568, 0.7799999713897705, 0.8299999833106995, 0.7199999690055847, 0.8299999833106995, 0.7699999809265137, 0.75, 0.8399999737739563, 0.8100000023841858, 0.7199999690055847, 0.7799999713897705, 0.7199999690055847, 0.8700000047683716, 0.7799999713897705, 0.8499999642372131, 0.6800000071525574, 0.8299999833106995, 0.7899999618530273, 0.75, 0.7400000095367432, 0.7599999904632568, 0.8399999737739563, 0.7400000095367432, 0.699999988079071, 0.7199999690055847, 0.7699999809265137, 0.7999999523162842, 0.7699999809265137, 0.7799999713897705, 0.7599999904632568, 0.8100000023841858, 0.7199999690055847, 0.7400000095367432, 0.85999995470047, 0.7599999904632568, 0.7299999594688416, 0.75, 0.7199999690055847, 0.7199999690055847, 0.7599999904632568, 0.75, 0.7299999594688416, 0.7799999713897705, 0.8100000023841858, 0.6899999976158142, 0.7299999594688416, 0.8299999833106995, 0.7899999618530273, 0.7999999523162842, 0.7699999809265137, 0.7099999785423279, 0.699999988079071, 0.7099999785423279, 0.8199999928474426, 0.7699999809265137, 0.7599999904632568, 0.7999999523162842, 0.7799999713897705, 0.699999988079071, 0.7999999523162842, 0.7099999785423279, 0.7899999618530273, 0.7400000095367432, 0.6499999761581421, 0.7799999713897705, 0.7899999618530273, 0.7099999785423279, 0.7099999785423279, 0.7099999785423279, 0.7099999785423279, 0.7400000095367432, 0.699999988079071, 0.7699999809265137, 0.7199999690055847, 0.6299999952316284, 0.7199999690055847, 0.7199999690055847, 0.75, 0.7299999594688416, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.75, 0.6899999976158142, 0.7099999785423279, 0.7099999785423279, 0.6200000047683716, 0.699999988079071, 0.6599999666213989, 0.5999999642372131, 0.6599999666213989, 0.75, 0.6599999666213989, 0.7099999785423279, 0.6599999666213989, 0.5799999833106995, 0.6699999570846558, 0.6499999761581421, 0.6399999856948853, 0.7199999690055847, 0.6599999666213989, 0.5999999642372131, 0.7099999785423279, 0.6800000071525574, 0.4899999797344208, 0.550000011920929, 0.6100000143051147, 0.6100000143051147, 0.4899999797344208, 0.4899999797344208, 0.5699999928474426, 0.5699999928474426, 0.7199999690055847, 0.6800000071525574, 0.7299999594688416, 0.5299999713897705, 0.5699999928474426, 0.6499999761581421, 0.5199999809265137, 0.4699999988079071, 0.6100000143051147, 0.44999998807907104, 0.47999998927116394, 0.4399999976158142, 0.5199999809265137, 0.429999977350235, 0.5600000023841858, 0.5, 0.44999998807907104, 0.47999998927116394, 0.550000011920929, 0.4899999797344208, 0.47999998927116394, 0.4699999988079071, 0.3999999761581421, 0.5, 0.5, 0.429999977350235, 0.429999977350235, 0.3700000047683716, 0.44999998807907104, 0.44999998807907104, 0.38999998569488525, 0.35999998450279236, 0.3400000035762787, 0.3700000047683716, 0.38999998569488525, 0.3199999928474426, 0.22999998927116394, 0.29999998211860657, 0.25, 0.32999998331069946, 0.3100000023841858, 0.26999998092651367, 0.29999998211860657, 0.3199999928474426, 0.25999999046325684, 0.26999998092651367, 0.22999998927116394, 0.22999998927116394, 0.1899999976158142, 0.22999998927116394, 0.2800000011920929, 0.2800000011920929, 0.17000000178813934, 0.25999999046325684, 0.23999999463558197, 0.26999998092651367, 0.25, 0.20999999344348907, 0.26999998092651367, 0.25999999046325684, 0.17999999225139618, 0.19999998807907104, 0.23999999463558197, 0.25999999046325684, 0.25, 0.17999999225139618, 0.19999998807907104, 0.26999998092651367, 0.2800000011920929, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.23999999463558197, 0.25999999046325684, 0.20999999344348907, 0.22999998927116394, 0.23999999463558197, 0.2199999988079071, 0.22999998927116394, 0.25999999046325684, 0.22999998927116394, 0.10999999940395355, 0.26999998092651367, 0.2800000011920929, 0.1899999976158142, 0.1899999976158142, 0.2199999988079071, 0.12999999523162842, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.2199999988079071, 0.1599999964237213, 0.1899999976158142, 0.26999998092651367, 0.14999999105930328, 0.20999999344348907, 0.22999998927116394, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.1599999964237213, 0.12999999523162842, 0.1899999976158142, 0.22999998927116394, 0.25, 0.25, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.23999999463558197, 0.2199999988079071, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.20999999344348907, 0.19999998807907104, 0.19999998807907104, 0.22999998927116394, 0.09999999403953552, 0.28999999165534973, 0.17999999225139618, 0.14000000059604645, 0.10999999940395355, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.23999999463558197, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.23999999463558197, 0.17000000178813934, 0.1899999976158142, 0.2199999988079071, 0.1599999964237213, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.23999999463558197, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.1899999976158142, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.22999998927116394, 0.14000000059604645, 0.20999999344348907, 0.14000000059604645, 0.1899999976158142, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.14000000059604645, 0.19999998807907104, 0.1899999976158142, 0.14000000059604645, 0.1899999976158142, 0.10999999940395355, 0.09999999403953552, 0.1899999976158142, 0.20999999344348907, 0.11999999731779099, 0.19999998807907104, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.19999998807907104, 0.07999999821186066, 0.11999999731779099, 0.2800000011920929, 0.10999999940395355, 0.12999999523162842, 0.1899999976158142, 0.10999999940395355, 0.2199999988079071, 0.20999999344348907, 0.1599999964237213, 0.25999999046325684, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.1599999964237213, 0.1899999976158142, 0.12999999523162842, 0.14999999105930328, 0.25, 0.20999999344348907, 0.1599999964237213, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.23999999463558197, 0.1599999964237213, 0.14000000059604645, 0.23999999463558197, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.19999998807907104, 0.20999999344348907, 0.1599999964237213, 0.12999999523162842, 0.17999999225139618, 0.20999999344348907, 0.07000000029802322, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.1599999964237213, 0.17999999225139618, 0.1899999976158142, 0.11999999731779099, 0.19999998807907104, 0.26999998092651367, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.14999999105930328, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.19999998807907104, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.1599999964237213, 0.19999998807907104, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.12999999523162842, 0.2199999988079071, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.22999998927116394, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.10999999940395355, 0.08999999612569809, 0.17999999225139618, 0.11999999731779099, 0.12999999523162842, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.23999999463558197, 0.17999999225139618, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.17999999225139618, 0.14000000059604645]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]


y_vibu_ss_acc_list001 =[]

y_vibu_ss_b_acc_list001 =[]


t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list001.append(y_vibu_acc001[i*(t_i+2)]*100)

    y_vibu_ss_b_acc_list001.append(y_vibu_back_acc001[i*t_i]*100)






plt.plot(x, y_vibu_ss_acc_list001, color='lightpink', linestyle=(0,(2,1,2,1)),  label='$\\beta_u=0.01$ (Re.)',linewidth=4, markersize=10)


#plt.plot(x, y_vibu_ss_b_acc_list001, color='cyan', linestyle='-',  label='$\\beta_u=0.01$ (Er.)',linewidth=4, markersize=10)



'''
acc_06_0001
'''





y_vibu_back_acc0001= [0.22999998927116394, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.07999999821186066, 0.19999998807907104, 0.17000000178813934, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.04999999701976776, 0.10999999940395355, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.09999999403953552, 0.03999999910593033, 0.07999999821186066, 0.04999999701976776, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.03999999910593033, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.03999999910593033, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.03999999910593033, 0.07000000029802322, 0.019999999552965164, 0.009999999776482582, 0.05999999865889549, 0.029999999329447746, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.03999999910593033, 0.03999999910593033, 0.009999999776482582, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.019999999552965164, 0.10999999940395355, 0.029999999329447746, 0.019999999552965164, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.07000000029802322, 0.05999999865889549, 0.019999999552965164, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.029999999329447746, 0.0, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.029999999329447746, 0.029999999329447746, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.019999999552965164, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc0001     = [0.7999999523162842, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.8100000023841858, 0.85999995470047, 0.7799999713897705, 0.7899999618530273, 0.7799999713897705, 0.8399999737739563, 0.7999999523162842, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.9099999666213989, 0.7799999713897705, 0.8199999928474426, 0.8399999737739563, 0.8100000023841858, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8299999833106995, 0.75, 0.7299999594688416, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7999999523162842, 0.8499999642372131, 0.7899999618530273, 0.8399999737739563, 0.75, 0.8100000023841858, 0.7599999904632568, 0.7899999618530273, 0.75, 0.7999999523162842, 0.8100000023841858, 0.75, 0.7999999523162842, 0.8100000023841858, 0.8199999928474426, 0.7199999690055847, 0.7799999713897705, 0.7599999904632568, 0.8399999737739563, 0.7699999809265137, 0.7899999618530273, 0.8100000023841858, 0.7699999809265137, 0.75, 0.7799999713897705, 0.7699999809265137, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7299999594688416, 0.7299999594688416, 0.7400000095367432, 0.8100000023841858, 0.7099999785423279, 0.7799999713897705, 0.7599999904632568, 0.7999999523162842, 0.8100000023841858, 0.8299999833106995, 0.8199999928474426, 0.8199999928474426, 0.7599999904632568, 0.699999988079071, 0.7699999809265137, 0.7899999618530273, 0.8199999928474426, 0.8100000023841858, 0.7699999809265137, 0.7199999690055847, 0.7400000095367432, 0.7199999690055847, 0.8199999928474426, 0.7799999713897705, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7400000095367432, 0.7899999618530273, 0.6899999976158142, 0.8399999737739563, 0.8299999833106995, 0.7400000095367432, 0.7699999809265137, 0.7999999523162842, 0.7400000095367432, 0.7099999785423279, 0.8399999737739563, 0.7099999785423279, 0.7699999809265137, 0.7599999904632568, 0.7199999690055847, 0.7999999523162842, 0.7999999523162842, 0.7699999809265137, 0.7099999785423279, 0.7999999523162842, 0.7799999713897705, 0.7599999904632568, 0.8199999928474426, 0.8299999833106995, 0.75, 0.8199999928474426, 0.7099999785423279, 0.7099999785423279, 0.6899999976158142, 0.85999995470047, 0.8399999737739563, 0.7699999809265137, 0.75, 0.8499999642372131, 0.7199999690055847, 0.7899999618530273, 0.8100000023841858, 0.8399999737739563, 0.7099999785423279, 0.7599999904632568, 0.7400000095367432, 0.8700000047683716, 0.7699999809265137, 0.7599999904632568, 0.7899999618530273, 0.75, 0.7199999690055847, 0.8199999928474426, 0.7599999904632568, 0.7899999618530273, 0.7999999523162842, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.7899999618530273, 0.7899999618530273, 0.7899999618530273, 0.8199999928474426, 0.7799999713897705, 0.699999988079071, 0.7799999713897705, 0.8100000023841858, 0.7899999618530273, 0.7400000095367432, 0.6599999666213989, 0.7599999904632568, 0.85999995470047, 0.7799999713897705, 0.7699999809265137, 0.7699999809265137, 0.8299999833106995, 0.8100000023841858, 0.8499999642372131, 0.7699999809265137, 0.7699999809265137, 0.7599999904632568, 0.7699999809265137, 0.8299999833106995, 0.75, 0.8999999761581421, 0.7899999618530273, 0.7799999713897705, 0.8100000023841858, 0.8100000023841858, 0.8399999737739563, 0.8299999833106995, 0.75, 0.7999999523162842, 0.7699999809265137, 0.7400000095367432, 0.8100000023841858, 0.7599999904632568, 0.7799999713897705, 0.7199999690055847, 0.8199999928474426, 0.8100000023841858, 0.8100000023841858, 0.7999999523162842, 0.8199999928474426, 0.7999999523162842, 0.8100000023841858, 0.7999999523162842, 0.699999988079071, 0.7999999523162842, 0.7400000095367432, 0.7599999904632568, 0.8199999928474426, 0.7899999618530273, 0.8499999642372131, 0.7599999904632568, 0.8799999952316284, 0.6399999856948853, 0.7799999713897705, 0.7899999618530273, 0.7199999690055847, 0.7699999809265137, 0.7599999904632568, 0.8100000023841858, 0.7599999904632568, 0.7099999785423279, 0.8100000023841858, 0.8299999833106995, 0.6899999976158142, 0.8100000023841858, 0.8299999833106995, 0.8299999833106995, 0.7199999690055847, 0.7799999713897705, 0.7299999594688416, 0.7299999594688416, 0.8499999642372131, 0.7799999713897705, 0.75, 0.7999999523162842, 0.7799999713897705, 0.7299999594688416, 0.7699999809265137, 0.7899999618530273, 0.8499999642372131, 0.7699999809265137, 0.7199999690055847, 0.7899999618530273, 0.6899999976158142, 0.7899999618530273, 0.7899999618530273, 0.7699999809265137, 0.85999995470047, 0.7799999713897705, 0.7400000095367432, 0.7899999618530273, 0.7299999594688416, 0.7199999690055847, 0.7299999594688416, 0.699999988079071, 0.7899999618530273, 0.7699999809265137, 0.8299999833106995, 0.7999999523162842, 0.75, 0.8100000023841858, 0.75, 0.7400000095367432, 0.7099999785423279, 0.7899999618530273, 0.6800000071525574, 0.8100000023841858, 0.6599999666213989, 0.7099999785423279, 0.7199999690055847, 0.7899999618530273, 0.7400000095367432, 0.7299999594688416, 0.8100000023841858, 0.7599999904632568, 0.8199999928474426, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.7599999904632568, 0.7199999690055847, 0.6800000071525574, 0.7199999690055847, 0.8199999928474426, 0.7799999713897705, 0.75, 0.75, 0.7400000095367432, 0.6699999570846558, 0.7400000095367432, 0.8199999928474426, 0.7599999904632568, 0.6699999570846558, 0.6899999976158142, 0.7199999690055847, 0.5999999642372131, 0.699999988079071, 0.7299999594688416, 0.7199999690055847, 0.7599999904632568, 0.7199999690055847, 0.7299999594688416, 0.7199999690055847, 0.7899999618530273, 0.7099999785423279, 0.6100000143051147, 0.7199999690055847, 0.6699999570846558, 0.6800000071525574, 0.7099999785423279, 0.7699999809265137, 0.7699999809265137, 0.6899999976158142, 0.7400000095367432, 0.7099999785423279, 0.699999988079071, 0.7699999809265137, 0.6399999856948853, 0.7099999785423279, 0.7099999785423279, 0.699999988079071, 0.699999988079071, 0.6599999666213989, 0.7099999785423279, 0.7199999690055847, 0.699999988079071, 0.7400000095367432, 0.6899999976158142, 0.6599999666213989, 0.7099999785423279, 0.6499999761581421, 0.6800000071525574, 0.7099999785423279, 0.699999988079071, 0.7099999785423279, 0.7799999713897705, 0.6699999570846558, 0.6899999976158142, 0.75, 0.6699999570846558, 0.7199999690055847, 0.75, 0.6699999570846558, 0.6499999761581421, 0.6399999856948853, 0.6899999976158142, 0.7299999594688416, 0.7099999785423279, 0.6200000047683716, 0.6899999976158142, 0.6399999856948853, 0.75, 0.6299999952316284, 0.7199999690055847, 0.6499999761581421, 0.699999988079071, 0.5699999928474426, 0.6299999952316284, 0.6599999666213989, 0.5899999737739563, 0.6100000143051147, 0.6499999761581421, 0.5899999737739563, 0.6399999856948853, 0.6399999856948853, 0.6599999666213989, 0.6200000047683716, 0.6299999952316284, 0.6800000071525574, 0.5999999642372131, 0.5799999833106995, 0.6599999666213989, 0.7099999785423279, 0.6200000047683716, 0.6599999666213989, 0.6399999856948853, 0.6499999761581421, 0.5999999642372131, 0.6499999761581421, 0.6299999952316284, 0.5999999642372131, 0.5999999642372131, 0.6699999570846558, 0.5600000023841858, 0.5699999928474426, 0.5799999833106995, 0.5299999713897705, 0.5600000023841858, 0.5099999904632568, 0.5, 0.550000011920929, 0.6299999952316284, 0.5099999904632568, 0.550000011920929, 0.5399999618530273, 0.5699999928474426, 0.5199999809265137, 0.41999998688697815, 0.429999977350235, 0.47999998927116394, 0.4899999797344208, 0.47999998927116394, 0.44999998807907104, 0.4399999976158142, 0.3799999952316284, 0.5199999809265137, 0.3700000047683716, 0.4099999964237213, 0.429999977350235, 0.3499999940395355, 0.41999998688697815, 0.4599999785423279, 0.4899999797344208, 0.3799999952316284, 0.32999998331069946, 0.41999998688697815, 0.3700000047683716, 0.47999998927116394, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.29999998211860657, 0.4099999964237213, 0.3400000035762787, 0.3799999952316284, 0.29999998211860657, 0.32999998331069946, 0.2800000011920929, 0.26999998092651367, 0.19999998807907104, 0.3400000035762787, 0.29999998211860657, 0.25, 0.3100000023841858, 0.28999999165534973, 0.3199999928474426, 0.26999998092651367, 0.25999999046325684, 0.26999998092651367, 0.25999999046325684, 0.20999999344348907, 0.28999999165534973, 0.25999999046325684, 0.25, 0.25999999046325684, 0.29999998211860657, 0.3100000023841858, 0.20999999344348907, 0.23999999463558197, 0.28999999165534973, 0.20999999344348907, 0.3199999928474426, 0.28999999165534973, 0.28999999165534973, 0.1899999976158142, 0.2800000011920929, 0.32999998331069946, 0.3100000023841858, 0.28999999165534973, 0.25999999046325684, 0.28999999165534973, 0.23999999463558197, 0.23999999463558197, 0.2800000011920929, 0.25, 0.2800000011920929, 0.2199999988079071, 0.25999999046325684, 0.17999999225139618, 0.26999998092651367, 0.3400000035762787, 0.22999998927116394, 0.29999998211860657, 0.25999999046325684, 0.3199999928474426, 0.2199999988079071, 0.2800000011920929, 0.2800000011920929, 0.28999999165534973, 0.23999999463558197, 0.23999999463558197, 0.25, 0.2800000011920929, 0.26999998092651367, 0.23999999463558197, 0.26999998092651367, 0.17000000178813934, 0.3199999928474426, 0.20999999344348907, 0.2800000011920929, 0.22999998927116394, 0.2199999988079071, 0.25, 0.25, 0.2199999988079071, 0.23999999463558197, 0.23999999463558197, 0.1899999976158142, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.3100000023841858, 0.25, 0.2199999988079071, 0.22999998927116394, 0.22999998927116394, 0.22999998927116394, 0.19999998807907104, 0.14999999105930328, 0.17999999225139618, 0.20999999344348907, 0.25, 0.14999999105930328, 0.23999999463558197, 0.2199999988079071, 0.17999999225139618, 0.20999999344348907, 0.25999999046325684, 0.1899999976158142, 0.22999998927116394, 0.1899999976158142, 0.20999999344348907, 0.26999998092651367, 0.2199999988079071, 0.17000000178813934, 0.2199999988079071, 0.19999998807907104, 0.1899999976158142, 0.23999999463558197, 0.14000000059604645, 0.1899999976158142, 0.28999999165534973, 0.20999999344348907, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.2199999988079071, 0.1899999976158142, 0.17999999225139618, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.17000000178813934, 0.1599999964237213, 0.2199999988079071, 0.1899999976158142, 0.25, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.2199999988079071, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.23999999463558197, 0.1599999964237213, 0.17999999225139618, 0.22999998927116394, 0.19999998807907104, 0.14000000059604645, 0.22999998927116394, 0.1599999964237213, 0.1599999964237213, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.1899999976158142, 0.10999999940395355, 0.22999998927116394, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.17999999225139618, 0.1599999964237213, 0.17999999225139618, 0.17999999225139618, 0.17000000178813934, 0.2800000011920929, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.25999999046325684, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.1899999976158142, 0.1899999976158142, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.23999999463558197, 0.1899999976158142, 0.19999998807907104, 0.19999998807907104, 0.2199999988079071, 0.23999999463558197, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.1599999964237213, 0.17000000178813934, 0.17999999225139618, 0.17999999225139618, 0.20999999344348907, 0.17999999225139618, 0.20999999344348907]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list0001 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list0001 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list0001.append(y_vibu_acc0001[i*t_i]*100)

    y_vibu_ss_b_acc_list0001.append(y_vibu_back_acc0001[i*t_i]*100)





plt.plot(x, y_vibu_ss_acc_list0001, color='chartreuse', linestyle=(0,(1,1,2,1)),  label='$\\beta_u=0.001$ (Re.)',linewidth=4, markersize=15)


#plt.plot(x, y_vibu_ss_b_acc_list0001, color='peru',  linestyle='-',  label='$\\beta_u=0.001$ (Er.)',linewidth=4, markersize=10)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch', fontsize=20)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(0, 105,20)
plt.yticks(my_y_ticks, fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')
# plt.legend(loc='best',fontsize=16)

plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=3, mode="expand", borderaxespad=0., fontsize=11)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc06_all.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_02.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [0.5, 0.3499999940395355, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [1.0, 0.699999988079071, 0.949999988079071, 0.75, 0.9000000357627869, 0.800000011920929, 0.6500000357627869, 0.800000011920929, 0.9000000357627869, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.800000011920929, 0.699999988079071, 0.550000011920929, 0.6000000238418579, 0.4000000059604645, 0.6000000238418579, 0.45000001788139343, 0.550000011920929, 0.45000001788139343, 0.25, 0.6500000357627869, 0.30000001192092896, 0.3499999940395355, 0.5, 0.25, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.3499999940395355, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.0, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.25, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.3499999940395355, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.3499999940395355, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.25, 0.25, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0]


y_vibu_back_acc= [0.6000000238418579, 0.30000001192092896, 0.15000000596046448, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9000000357627869, 0.6500000357627869, 0.949999988079071, 0.9000000357627869, 0.699999988079071, 0.949999988079071, 0.8500000238418579, 0.9000000357627869, 0.550000011920929, 0.75, 0.550000011920929, 0.6500000357627869, 0.6500000357627869, 0.6500000357627869, 0.699999988079071, 0.75, 0.6000000238418579, 0.699999988079071, 0.550000011920929, 0.4000000059604645, 0.6500000357627869, 0.550000011920929, 0.30000001192092896, 0.3499999940395355, 0.4000000059604645, 0.4000000059604645, 0.3499999940395355, 0.3499999940395355, 0.25, 0.30000001192092896, 0.25, 0.4000000059604645, 0.20000000298023224, 0.25, 0.15000000596046448, 0.0, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.25, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.0, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.25, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.3499999940395355, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.25, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.25, 0.30000001192092896, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.3499999940395355, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806]

y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc02.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_04.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [0.75, 0.550000011920929, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.75, 0.9000000357627869, 0.8500000238418579, 0.800000011920929, 0.800000011920929, 0.75, 0.75, 0.8500000238418579, 0.8500000238418579, 0.800000011920929, 0.6500000357627869, 0.550000011920929, 0.699999988079071, 0.800000011920929, 0.6500000357627869, 0.699999988079071, 0.550000011920929, 0.5, 0.550000011920929, 0.3499999940395355, 0.6500000357627869, 0.550000011920929, 0.45000001788139343, 0.5, 0.4000000059604645, 0.20000000298023224, 0.15000000596046448, 0.550000011920929, 0.25, 0.45000001788139343, 0.3499999940395355, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.30000001192092896, 0.20000000298023224, 0.10000000149011612, 0.25, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.3499999940395355, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.0, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.3499999940395355, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.25, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.25, 0.30000001192092896, 0.25, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.0, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.25, 0.0, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.30000001192092896, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.25, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.25, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.30000001192092896, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806]


y_vibu_back_acc= [0.6500000357627869, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.800000011920929, 0.75, 0.800000011920929, 0.8500000238418579, 1.0, 0.9000000357627869, 0.6500000357627869, 0.800000011920929, 0.75, 0.800000011920929, 0.9000000357627869, 0.800000011920929, 0.45000001788139343, 0.6500000357627869, 0.6500000357627869, 0.6000000238418579, 0.75, 0.45000001788139343, 0.5, 0.6500000357627869, 0.550000011920929, 0.4000000059604645, 0.699999988079071, 0.45000001788139343, 0.6000000238418579, 0.6000000238418579, 0.30000001192092896, 0.45000001788139343, 0.6500000357627869, 0.4000000059604645, 0.30000001192092896, 0.4000000059604645, 0.3499999940395355, 0.45000001788139343, 0.5, 0.20000000298023224, 0.20000000298023224, 0.4000000059604645, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.0, 0.30000001192092896, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.0, 0.25, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.30000001192092896, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.4000000059604645, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.3499999940395355, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.30000001192092896, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.0, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.30000001192092896, 0.20000000298023224, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.25, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.3499999940395355, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.25, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.25, 0.0, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc04.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_06.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [0.5, 0.45000001788139343, 0.5, 0.30000001192092896, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.8500000238418579, 0.800000011920929, 0.699999988079071, 0.8500000238418579, 0.8500000238418579, 0.9000000357627869, 0.75, 0.75, 0.8500000238418579, 0.800000011920929, 0.800000011920929, 0.800000011920929, 0.9000000357627869, 0.699999988079071, 0.9000000357627869, 0.8500000238418579, 0.800000011920929, 0.8500000238418579, 0.6500000357627869, 0.800000011920929, 0.8500000238418579, 0.699999988079071, 0.75, 0.800000011920929, 0.800000011920929, 0.75, 0.800000011920929, 0.699999988079071, 0.800000011920929, 0.45000001788139343, 0.9000000357627869, 0.6500000357627869, 0.699999988079071, 0.75, 0.75, 0.6500000357627869, 0.45000001788139343, 0.6500000357627869, 0.6500000357627869, 0.45000001788139343, 0.5, 0.6500000357627869, 0.75, 0.30000001192092896, 0.45000001788139343, 0.4000000059604645, 0.4000000059604645, 0.75, 0.4000000059604645, 0.6500000357627869, 0.800000011920929, 0.6000000238418579, 0.5, 0.45000001788139343, 0.550000011920929, 0.5, 0.5, 0.30000001192092896, 0.25, 0.45000001788139343, 0.45000001788139343, 0.45000001788139343, 0.4000000059604645, 0.45000001788139343, 0.45000001788139343, 0.25, 0.4000000059604645, 0.30000001192092896, 0.45000001788139343, 0.45000001788139343, 0.4000000059604645, 0.4000000059604645, 0.30000001192092896, 0.25, 0.20000000298023224, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.30000001192092896, 0.3499999940395355, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.25, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.3499999940395355, 0.3499999940395355, 0.15000000596046448, 0.25, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.3499999940395355, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.25, 0.25, 0.10000000149011612, 0.25, 0.25, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.25, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.3499999940395355, 0.25, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.3499999940395355, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.3499999940395355, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.25, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.3499999940395355, 0.20000000298023224, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.20000000298023224, 0.25, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.25, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.25, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224]


y_vibu_back_acc= [0.4000000059604645, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [1.0, 0.800000011920929, 0.8500000238418579, 0.75, 0.800000011920929, 0.75, 0.8500000238418579, 0.8500000238418579, 0.800000011920929, 0.8500000238418579, 0.8500000238418579, 0.75, 0.75, 0.75, 0.949999988079071, 0.699999988079071, 1.0, 0.699999988079071, 0.75, 0.6500000357627869, 0.8500000238418579, 0.75, 0.699999988079071, 0.550000011920929, 0.800000011920929, 0.800000011920929, 0.6000000238418579, 0.800000011920929, 0.699999988079071, 0.75, 0.699999988079071, 0.800000011920929, 0.6000000238418579, 0.6500000357627869, 0.6500000357627869, 0.5, 0.75, 0.6500000357627869, 0.699999988079071, 0.699999988079071, 0.75, 0.6500000357627869, 0.699999988079071, 0.30000001192092896, 0.6000000238418579, 0.75, 0.699999988079071, 0.6000000238418579, 0.4000000059604645, 0.5, 0.6500000357627869, 0.3499999940395355, 0.45000001788139343, 0.4000000059604645, 0.5, 0.6000000238418579, 0.45000001788139343, 0.3499999940395355, 0.5, 0.45000001788139343, 0.4000000059604645, 0.4000000059604645, 0.30000001192092896, 0.45000001788139343, 0.550000011920929, 0.30000001192092896, 0.5, 0.4000000059604645, 0.3499999940395355, 0.45000001788139343, 0.25, 0.4000000059604645, 0.25, 0.10000000149011612, 0.25, 0.15000000596046448, 0.30000001192092896, 0.45000001788139343, 0.30000001192092896, 0.25, 0.45000001788139343, 0.15000000596046448, 0.30000001192092896, 0.25, 0.3499999940395355, 0.20000000298023224, 0.6500000357627869, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.25, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.4000000059604645, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.25, 0.25, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.30000001192092896, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.550000011920929, 0.45000001788139343, 0.20000000298023224, 0.4000000059604645, 0.25, 0.25, 0.3499999940395355, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.25, 0.30000001192092896, 0.10000000149011612, 0.4000000059604645, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.30000001192092896, 0.10000000149011612, 0.0, 0.0, 0.30000001192092896, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.25, 0.05000000074505806, 0.30000001192092896, 0.30000001192092896, 0.20000000298023224, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.30000001192092896, 0.30000001192092896, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.25, 0.15000000596046448, 0.4000000059604645, 0.25, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.4000000059604645, 0.25, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.25, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.4000000059604645, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.4000000059604645, 0.25, 0.3499999940395355, 0.15000000596046448, 0.10000000149011612, 0.4000000059604645, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.25, 0.25, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.3499999940395355, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.4000000059604645, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.25, 0.20000000298023224, 0.25, 0.0, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.25, 0.45000001788139343, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.25, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.3499999940395355, 0.25, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.3499999940395355, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.5, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.5, 0.05000000074505806, 0.0, 0.30000001192092896, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.0, 0.05000000074505806, 0.30000001192092896, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.25, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.30000001192092896, 0.25, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.4000000059604645, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.25, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc06.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_06_all.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon



'''
acc_06_1
'''

y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9799999594688416, 0.8999999761581421, 0.85999995470047, 0.8100000023841858, 0.6899999976158142, 0.5699999928474426, 0.4599999785423279, 0.29999998211860657, 0.28999999165534973, 0.20999999344348907, 0.12999999523162842, 0.08999999612569809, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9399999976158142, 0.9599999785423279, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.8999999761581421, 0.9399999976158142, 0.8899999856948853, 0.85999995470047, 0.8999999761581421, 0.8399999737739563, 0.8499999642372131, 0.7599999904632568, 0.75, 0.7899999618530273, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.5799999833106995, 0.5, 0.5999999642372131, 0.5299999713897705, 0.5, 0.4399999976158142, 0.3199999928474426, 0.29999998211860657, 0.3499999940395355, 0.23999999463558197, 0.32999998331069946, 0.20999999344348907, 0.26999998092651367, 0.26999998092651367, 0.20999999344348907, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.019999999552965164, 0.1599999964237213, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.12999999523162842, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.11999999731779099, 0.03999999910593033, 0.09999999403953552, 0.029999999329447746, 0.12999999523162842, 0.05999999865889549, 0.17999999225139618, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.17000000178813934, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.029999999329447746]


y_vibu_back_acc= [0.25, 0.10999999940395355, 0.03999999910593033, 0.08999999612569809, 0.019999999552965164, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.0, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.0, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.019999999552965164, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.7899999618530273, 0.8299999833106995, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7799999713897705, 0.85999995470047, 0.7699999809265137, 0.7400000095367432, 0.7899999618530273, 0.8299999833106995, 0.7999999523162842, 0.7599999904632568, 0.75, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.7899999618530273, 0.7599999904632568, 0.7799999713897705, 0.7199999690055847, 0.75, 0.8499999642372131, 0.75, 0.7599999904632568, 0.7799999713897705, 0.8299999833106995, 0.7099999785423279, 0.7599999904632568, 0.8100000023841858, 0.7299999594688416, 0.8100000023841858, 0.7699999809265137, 0.8199999928474426, 0.8100000023841858, 0.7999999523162842, 0.7799999713897705, 0.7199999690055847, 0.8100000023841858, 0.7699999809265137, 0.699999988079071, 0.8199999928474426, 0.8299999833106995, 0.7299999594688416, 0.7799999713897705, 0.7400000095367432, 0.75, 0.7999999523162842, 0.7999999523162842, 0.6899999976158142, 0.8399999737739563, 0.7899999618530273, 0.7599999904632568, 0.8199999928474426, 0.7999999523162842, 0.7299999594688416, 0.7299999594688416, 0.7899999618530273, 0.7400000095367432, 0.7699999809265137, 0.7199999690055847, 0.7099999785423279, 0.7699999809265137, 0.6499999761581421, 0.7400000095367432, 0.6800000071525574, 0.7299999594688416, 0.6200000047683716, 0.7699999809265137, 0.6699999570846558, 0.75, 0.7799999713897705, 0.75, 0.6599999666213989, 0.7099999785423279, 0.6899999976158142, 0.75, 0.7400000095367432, 0.7299999594688416, 0.7899999618530273, 0.5999999642372131, 0.75, 0.6800000071525574, 0.5699999928474426, 0.6399999856948853, 0.6599999666213989, 0.7299999594688416, 0.7099999785423279, 0.7099999785423279, 0.6499999761581421, 0.7199999690055847, 0.75, 0.7199999690055847, 0.6599999666213989, 0.6899999976158142, 0.6800000071525574, 0.6399999856948853, 0.6499999761581421, 0.6899999976158142, 0.5899999737739563, 0.5600000023841858, 0.44999998807907104, 0.47999998927116394, 0.5, 0.6200000047683716, 0.6100000143051147, 0.5699999928474426, 0.5699999928474426, 0.5600000023841858, 0.5799999833106995, 0.5600000023841858, 0.47999998927116394, 0.4099999964237213, 0.4099999964237213, 0.5199999809265137, 0.4399999976158142, 0.4699999988079071, 0.4699999988079071, 0.44999998807907104, 0.5099999904632568, 0.3999999761581421, 0.38999998569488525, 0.29999998211860657, 0.4699999988079071, 0.3199999928474426, 0.4099999964237213, 0.3999999761581421, 0.3700000047683716, 0.3199999928474426, 0.22999998927116394, 0.29999998211860657, 0.3100000023841858, 0.29999998211860657, 0.3100000023841858, 0.29999998211860657, 0.3199999928474426, 0.23999999463558197, 0.32999998331069946, 0.2800000011920929, 0.29999998211860657, 0.3199999928474426, 0.3199999928474426, 0.2800000011920929, 0.1599999964237213, 0.3199999928474426, 0.26999998092651367, 0.1599999964237213, 0.20999999344348907, 0.20999999344348907, 0.17000000178813934, 0.25999999046325684, 0.1599999964237213, 0.20999999344348907, 0.1599999964237213, 0.20999999344348907, 0.23999999463558197, 0.11999999731779099, 0.20999999344348907, 0.1599999964237213, 0.1899999976158142, 0.25, 0.25999999046325684, 0.1899999976158142, 0.22999998927116394, 0.1899999976158142, 0.14000000059604645, 0.28999999165534973, 0.19999998807907104, 0.17999999225139618, 0.26999998092651367, 0.26999998092651367, 0.19999998807907104, 0.1899999976158142, 0.1899999976158142, 0.1899999976158142, 0.25, 0.1599999964237213, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.17999999225139618, 0.19999998807907104, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.20999999344348907, 0.17000000178813934, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.2199999988079071, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.20999999344348907, 0.17000000178813934, 0.1899999976158142, 0.23999999463558197, 0.08999999612569809, 0.1599999964237213, 0.17999999225139618, 0.1899999976158142, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.22999998927116394, 0.19999998807907104, 0.25999999046325684, 0.20999999344348907, 0.17000000178813934, 0.12999999523162842, 0.1899999976158142, 0.1899999976158142, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.1599999964237213, 0.23999999463558197, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.19999998807907104, 0.20999999344348907, 0.09999999403953552, 0.23999999463558197, 0.17999999225139618, 0.23999999463558197, 0.20999999344348907, 0.14000000059604645, 0.22999998927116394, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.14999999105930328, 0.19999998807907104, 0.12999999523162842, 0.17999999225139618, 0.17999999225139618, 0.14999999105930328, 0.19999998807907104, 0.1899999976158142, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.17000000178813934, 0.25, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.23999999463558197, 0.23999999463558197, 0.17999999225139618, 0.17000000178813934, 0.1599999964237213, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.17000000178813934, 0.17999999225139618, 0.1599999964237213, 0.19999998807907104, 0.23999999463558197, 0.14000000059604645, 0.14999999105930328, 0.1899999976158142, 0.19999998807907104, 0.19999998807907104, 0.08999999612569809, 0.20999999344348907, 0.20999999344348907, 0.23999999463558197, 0.20999999344348907, 0.14000000059604645, 0.19999998807907104, 0.09999999403953552, 0.17999999225139618, 0.1599999964237213, 0.1599999964237213, 0.1599999964237213, 0.14999999105930328, 0.19999998807907104, 0.23999999463558197, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.22999998927116394, 0.17000000178813934, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.17999999225139618, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.17999999225139618, 0.11999999731779099, 0.17999999225139618, 0.1899999976158142, 0.05999999865889549, 0.17999999225139618, 0.14999999105930328, 0.05999999865889549, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.05999999865889549, 0.08999999612569809, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.23999999463558197, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.17000000178813934, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.14999999105930328, 0.14000000059604645, 0.20999999344348907, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.11999999731779099, 0.1899999976158142, 0.12999999523162842, 0.07000000029802322, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.17999999225139618, 0.17999999225139618, 0.1899999976158142, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.14999999105930328, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.14000000059604645, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.20999999344348907, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.1899999976158142, 0.07999999821186066, 0.14000000059604645, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.14000000059604645, 0.1899999976158142, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.1899999976158142, 0.19999998807907104, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.11999999731779099, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.25999999046325684, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.17000000178813934, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.19999998807907104, 0.1599999964237213, 0.1599999964237213, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.05999999865889549, 0.12999999523162842, 0.1599999964237213, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.17999999225139618, 0.10999999940395355, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.11999999731779099, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.1599999964237213, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.17000000178813934, 0.11999999731779099]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)


l_w=3.2
m_s=10
plt.figure()
# plt.figure(figsize=(7, 6))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-.',  label='$\\beta_u=1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='$\\beta_u=1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)



#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)



'''
acc_06_01
'''


y_vibu_back_acc01= [0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.019999999552965164, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.07000000029802322, 0.03999999910593033, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.04999999701976776, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.029999999329447746, 0.05999999865889549, 0.019999999552965164, 0.05999999865889549, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.0, 0.03999999910593033, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.0, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.029999999329447746, 0.009999999776482582, 0.0, 0.03999999910593033, 0.009999999776482582, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.0, 0.019999999552965164, 0.029999999329447746, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc01     = [0.8199999928474426, 0.75, 0.7899999618530273, 0.8299999833106995, 0.7799999713897705, 0.8199999928474426, 0.7599999904632568, 0.75, 0.75, 0.85999995470047, 0.8399999737739563, 0.8299999833106995, 0.8299999833106995, 0.8399999737739563, 0.8999999761581421, 0.75, 0.7799999713897705, 0.8199999928474426, 0.8299999833106995, 0.7999999523162842, 0.7899999618530273, 0.85999995470047, 0.75, 0.8299999833106995, 0.7099999785423279, 0.8299999833106995, 0.7899999618530273, 0.7999999523162842, 0.8299999833106995, 0.7999999523162842, 0.8199999928474426, 0.75, 0.7899999618530273, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8100000023841858, 0.7899999618530273, 0.8399999737739563, 0.7699999809265137, 0.6499999761581421, 0.8100000023841858, 0.7899999618530273, 0.8799999952316284, 0.7599999904632568, 0.7199999690055847, 0.7400000095367432, 0.7699999809265137, 0.7599999904632568, 0.8399999737739563, 0.7799999713897705, 0.7199999690055847, 0.7400000095367432, 0.8299999833106995, 0.75, 0.8100000023841858, 0.75, 0.8100000023841858, 0.75, 0.7299999594688416, 0.7699999809265137, 0.7299999594688416, 0.7799999713897705, 0.7699999809265137, 0.699999988079071, 0.7299999594688416, 0.699999988079071, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7400000095367432, 0.6899999976158142, 0.7699999809265137, 0.7299999594688416, 0.75, 0.699999988079071, 0.699999988079071, 0.7299999594688416, 0.699999988079071, 0.7299999594688416, 0.7899999618530273, 0.7699999809265137, 0.75, 0.6699999570846558, 0.7299999594688416, 0.7299999594688416, 0.7799999713897705, 0.75, 0.699999988079071, 0.7999999523162842, 0.7999999523162842, 0.7400000095367432, 0.699999988079071, 0.7699999809265137, 0.7299999594688416, 0.7400000095367432, 0.75, 0.7899999618530273, 0.7699999809265137, 0.6899999976158142, 0.7400000095367432, 0.7400000095367432, 0.8299999833106995, 0.7400000095367432, 0.75, 0.7799999713897705, 0.7899999618530273, 0.8199999928474426, 0.8100000023841858, 0.8100000023841858, 0.7899999618530273, 0.7999999523162842, 0.8399999737739563, 0.8100000023841858, 0.7799999713897705, 0.8100000023841858, 0.699999988079071, 0.8499999642372131, 0.7199999690055847, 0.6800000071525574, 0.75, 0.7699999809265137, 0.7400000095367432, 0.7199999690055847, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.7400000095367432, 0.7400000095367432, 0.7400000095367432, 0.8100000023841858, 0.7400000095367432, 0.6599999666213989, 0.7699999809265137, 0.7899999618530273, 0.7599999904632568, 0.7299999594688416, 0.7099999785423279, 0.7699999809265137, 0.7899999618530273, 0.7400000095367432, 0.7299999594688416, 0.7799999713897705, 0.7400000095367432, 0.8299999833106995, 0.8399999737739563, 0.7899999618530273, 0.7599999904632568, 0.7299999594688416, 0.699999988079071, 0.7699999809265137, 0.7699999809265137, 0.6899999976158142, 0.5799999833106995, 0.7299999594688416, 0.7999999523162842, 0.5899999737739563, 0.8199999928474426, 0.8199999928474426, 0.75, 0.7099999785423279, 0.7299999594688416, 0.7299999594688416, 0.6899999976158142, 0.75, 0.7699999809265137, 0.7199999690055847, 0.7299999594688416, 0.699999988079071, 0.7099999785423279, 0.7799999713897705, 0.7299999594688416, 0.699999988079071, 0.6299999952316284, 0.75, 0.6899999976158142, 0.6599999666213989, 0.7199999690055847, 0.6899999976158142, 0.699999988079071, 0.6800000071525574, 0.6699999570846558, 0.7099999785423279, 0.7299999594688416, 0.550000011920929, 0.6499999761581421, 0.6299999952316284, 0.6100000143051147, 0.7299999594688416, 0.5799999833106995, 0.5699999928474426, 0.5199999809265137, 0.6499999761581421, 0.6399999856948853, 0.550000011920929, 0.6299999952316284, 0.4699999988079071, 0.6399999856948853, 0.4899999797344208, 0.5999999642372131, 0.5999999642372131, 0.5600000023841858, 0.4399999976158142, 0.47999998927116394, 0.5799999833106995, 0.5099999904632568, 0.5299999713897705, 0.5600000023841858, 0.550000011920929, 0.44999998807907104, 0.4599999785423279, 0.5199999809265137, 0.38999998569488525, 0.4699999988079071, 0.4899999797344208, 0.429999977350235, 0.5299999713897705, 0.4099999964237213, 0.4899999797344208, 0.41999998688697815, 0.32999998331069946, 0.4399999976158142, 0.35999998450279236, 0.3799999952316284, 0.29999998211860657, 0.3999999761581421, 0.41999998688697815, 0.29999998211860657, 0.2800000011920929, 0.32999998331069946, 0.3499999940395355, 0.4099999964237213, 0.32999998331069946, 0.35999998450279236, 0.38999998569488525, 0.35999998450279236, 0.29999998211860657, 0.3700000047683716, 0.3199999928474426, 0.28999999165534973, 0.25999999046325684, 0.35999998450279236, 0.26999998092651367, 0.32999998331069946, 0.29999998211860657, 0.3400000035762787, 0.28999999165534973, 0.3700000047683716, 0.2800000011920929, 0.2199999988079071, 0.3499999940395355, 0.32999998331069946, 0.28999999165534973, 0.26999998092651367, 0.32999998331069946, 0.2199999988079071, 0.17000000178813934, 0.26999998092651367, 0.25, 0.23999999463558197, 0.20999999344348907, 0.22999998927116394, 0.23999999463558197, 0.3400000035762787, 0.2199999988079071, 0.25, 0.20999999344348907, 0.1899999976158142, 0.19999998807907104, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.14999999105930328, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.19999998807907104, 0.14999999105930328, 0.25, 0.17999999225139618, 0.2199999988079071, 0.20999999344348907, 0.14000000059604645, 0.32999998331069946, 0.12999999523162842, 0.17000000178813934, 0.17999999225139618, 0.1899999976158142, 0.17999999225139618, 0.14999999105930328, 0.1899999976158142, 0.23999999463558197, 0.14999999105930328, 0.20999999344348907, 0.2199999988079071, 0.19999998807907104, 0.1599999964237213, 0.14999999105930328, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.20999999344348907, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.17999999225139618, 0.14999999105930328, 0.23999999463558197, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.05999999865889549, 0.11999999731779099, 0.14999999105930328, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.05999999865889549, 0.04999999701976776, 0.10999999940395355, 0.14999999105930328, 0.03999999910593033, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.1899999976158142, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.17000000178813934, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.17999999225139618, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.1899999976158142, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.1899999976158142, 0.1599999964237213, 0.05999999865889549, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.14000000059604645, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.12999999523162842, 0.17999999225139618, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.1899999976158142, 0.029999999329447746, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list01 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list01 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)

    y_vibu_ss_acc_list01.append(y_vibu_acc01[i*(t_i+1)]*100)

    y_vibu_ss_b_acc_list01.append(y_vibu_back_acc01[i*(t_i)]*100)



#plt.figure()
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list01, color='tomato', linestyle=(0,(3,1,1,1)),  label='$\\beta_u=0.1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list01, color='grey', linestyle='-',  label='$\\beta_u=0.1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)



'''
acc_06_001
'''

y_vibu_back_acc001 = [0.23999999463558197, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.019999999552965164, 0.09999999403953552, 0.07999999821186066, 0.019999999552965164, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.029999999329447746, 0.009999999776482582, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.019999999552965164, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.0, 0.019999999552965164, 0.029999999329447746, 0.07000000029802322, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.03999999910593033, 0.04999999701976776, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.07999999821186066, 0.03999999910593033, 0.029999999329447746, 0.009999999776482582, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.029999999329447746, 0.019999999552965164, 0.0, 0.0, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.029999999329447746, 0.0, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.0, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.0, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.029999999329447746, 0.009999999776482582, 0.0, 0.0, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.029999999329447746, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc001     = [0.8100000023841858, 0.7999999523162842, 0.85999995470047, 0.7999999523162842, 0.7899999618530273, 0.7599999904632568, 0.85999995470047, 0.7599999904632568, 0.8100000023841858, 0.8100000023841858, 0.7899999618530273, 0.8299999833106995, 0.7699999809265137, 0.8100000023841858, 0.7799999713897705, 0.8199999928474426, 0.8100000023841858, 0.8700000047683716, 0.8999999761581421, 0.8700000047683716, 0.7899999618530273, 0.7799999713897705, 0.8700000047683716, 0.8700000047683716, 0.8299999833106995, 0.8100000023841858, 0.8199999928474426, 0.8100000023841858, 0.8899999856948853, 0.7599999904632568, 0.8199999928474426, 0.8299999833106995, 0.7999999523162842, 0.8299999833106995, 0.7899999618530273, 0.8199999928474426, 0.75, 0.8399999737739563, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.75, 0.8399999737739563, 0.75, 0.7899999618530273, 0.7400000095367432, 0.7899999618530273, 0.8799999952316284, 0.7599999904632568, 0.75, 0.7799999713897705, 0.8100000023841858, 0.75, 0.7199999690055847, 0.7099999785423279, 0.7400000095367432, 0.6800000071525574, 0.7199999690055847, 0.6299999952316284, 0.7799999713897705, 0.7400000095367432, 0.7999999523162842, 0.75, 0.7999999523162842, 0.7899999618530273, 0.7099999785423279, 0.7999999523162842, 0.7699999809265137, 0.6800000071525574, 0.8199999928474426, 0.7599999904632568, 0.7400000095367432, 0.75, 0.6499999761581421, 0.7400000095367432, 0.7799999713897705, 0.6800000071525574, 0.75, 0.7999999523162842, 0.7599999904632568, 0.7899999618530273, 0.7599999904632568, 0.7400000095367432, 0.75, 0.699999988079071, 0.7599999904632568, 0.7199999690055847, 0.7400000095367432, 0.7199999690055847, 0.7699999809265137, 0.699999988079071, 0.7299999594688416, 0.75, 0.7899999618530273, 0.7199999690055847, 0.7699999809265137, 0.8100000023841858, 0.8199999928474426, 0.7799999713897705, 0.7299999594688416, 0.7699999809265137, 0.75, 0.7199999690055847, 0.7999999523162842, 0.7199999690055847, 0.7299999594688416, 0.75, 0.85999995470047, 0.7299999594688416, 0.7199999690055847, 0.85999995470047, 0.7699999809265137, 0.7299999594688416, 0.8100000023841858, 0.7400000095367432, 0.7299999594688416, 0.7899999618530273, 0.7299999594688416, 0.699999988079071, 0.7999999523162842, 0.7199999690055847, 0.7599999904632568, 0.7699999809265137, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7699999809265137, 0.7899999618530273, 0.7400000095367432, 0.7899999618530273, 0.7699999809265137, 0.699999988079071, 0.7799999713897705, 0.8700000047683716, 0.7699999809265137, 0.7199999690055847, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.75, 0.7799999713897705, 0.8499999642372131, 0.7199999690055847, 0.7299999594688416, 0.7799999713897705, 0.7199999690055847, 0.7999999523162842, 0.7599999904632568, 0.8199999928474426, 0.6800000071525574, 0.8399999737739563, 0.7699999809265137, 0.7999999523162842, 0.7099999785423279, 0.7899999618530273, 0.7199999690055847, 0.699999988079071, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.7599999904632568, 0.8100000023841858, 0.7699999809265137, 0.8299999833106995, 0.7899999618530273, 0.75, 0.7999999523162842, 0.8299999833106995, 0.8499999642372131, 0.7899999618530273, 0.8199999928474426, 0.8299999833106995, 0.75, 0.7400000095367432, 0.7899999618530273, 0.7699999809265137, 0.8199999928474426, 0.85999995470047, 0.8399999737739563, 0.7199999690055847, 0.7599999904632568, 0.7799999713897705, 0.8299999833106995, 0.7199999690055847, 0.8299999833106995, 0.7699999809265137, 0.75, 0.8399999737739563, 0.8100000023841858, 0.7199999690055847, 0.7799999713897705, 0.7199999690055847, 0.8700000047683716, 0.7799999713897705, 0.8499999642372131, 0.6800000071525574, 0.8299999833106995, 0.7899999618530273, 0.75, 0.7400000095367432, 0.7599999904632568, 0.8399999737739563, 0.7400000095367432, 0.699999988079071, 0.7199999690055847, 0.7699999809265137, 0.7999999523162842, 0.7699999809265137, 0.7799999713897705, 0.7599999904632568, 0.8100000023841858, 0.7199999690055847, 0.7400000095367432, 0.85999995470047, 0.7599999904632568, 0.7299999594688416, 0.75, 0.7199999690055847, 0.7199999690055847, 0.7599999904632568, 0.75, 0.7299999594688416, 0.7799999713897705, 0.8100000023841858, 0.6899999976158142, 0.7299999594688416, 0.8299999833106995, 0.7899999618530273, 0.7999999523162842, 0.7699999809265137, 0.7099999785423279, 0.699999988079071, 0.7099999785423279, 0.8199999928474426, 0.7699999809265137, 0.7599999904632568, 0.7999999523162842, 0.7799999713897705, 0.699999988079071, 0.7999999523162842, 0.7099999785423279, 0.7899999618530273, 0.7400000095367432, 0.6499999761581421, 0.7799999713897705, 0.7899999618530273, 0.7099999785423279, 0.7099999785423279, 0.7099999785423279, 0.7099999785423279, 0.7400000095367432, 0.699999988079071, 0.7699999809265137, 0.7199999690055847, 0.6299999952316284, 0.7199999690055847, 0.7199999690055847, 0.75, 0.7299999594688416, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.75, 0.6899999976158142, 0.7099999785423279, 0.7099999785423279, 0.6200000047683716, 0.699999988079071, 0.6599999666213989, 0.5999999642372131, 0.6599999666213989, 0.75, 0.6599999666213989, 0.7099999785423279, 0.6599999666213989, 0.5799999833106995, 0.6699999570846558, 0.6499999761581421, 0.6399999856948853, 0.7199999690055847, 0.6599999666213989, 0.5999999642372131, 0.7099999785423279, 0.6800000071525574, 0.4899999797344208, 0.550000011920929, 0.6100000143051147, 0.6100000143051147, 0.4899999797344208, 0.4899999797344208, 0.5699999928474426, 0.5699999928474426, 0.7199999690055847, 0.6800000071525574, 0.7299999594688416, 0.5299999713897705, 0.5699999928474426, 0.6499999761581421, 0.5199999809265137, 0.4699999988079071, 0.6100000143051147, 0.44999998807907104, 0.47999998927116394, 0.4399999976158142, 0.5199999809265137, 0.429999977350235, 0.5600000023841858, 0.5, 0.44999998807907104, 0.47999998927116394, 0.550000011920929, 0.4899999797344208, 0.47999998927116394, 0.4699999988079071, 0.3999999761581421, 0.5, 0.5, 0.429999977350235, 0.429999977350235, 0.3700000047683716, 0.44999998807907104, 0.44999998807907104, 0.38999998569488525, 0.35999998450279236, 0.3400000035762787, 0.3700000047683716, 0.38999998569488525, 0.3199999928474426, 0.22999998927116394, 0.29999998211860657, 0.25, 0.32999998331069946, 0.3100000023841858, 0.26999998092651367, 0.29999998211860657, 0.3199999928474426, 0.25999999046325684, 0.26999998092651367, 0.22999998927116394, 0.22999998927116394, 0.1899999976158142, 0.22999998927116394, 0.2800000011920929, 0.2800000011920929, 0.17000000178813934, 0.25999999046325684, 0.23999999463558197, 0.26999998092651367, 0.25, 0.20999999344348907, 0.26999998092651367, 0.25999999046325684, 0.17999999225139618, 0.19999998807907104, 0.23999999463558197, 0.25999999046325684, 0.25, 0.17999999225139618, 0.19999998807907104, 0.26999998092651367, 0.2800000011920929, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.23999999463558197, 0.25999999046325684, 0.20999999344348907, 0.22999998927116394, 0.23999999463558197, 0.2199999988079071, 0.22999998927116394, 0.25999999046325684, 0.22999998927116394, 0.10999999940395355, 0.26999998092651367, 0.2800000011920929, 0.1899999976158142, 0.1899999976158142, 0.2199999988079071, 0.12999999523162842, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.2199999988079071, 0.1599999964237213, 0.1899999976158142, 0.26999998092651367, 0.14999999105930328, 0.20999999344348907, 0.22999998927116394, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.1599999964237213, 0.12999999523162842, 0.1899999976158142, 0.22999998927116394, 0.25, 0.25, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.23999999463558197, 0.2199999988079071, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.20999999344348907, 0.19999998807907104, 0.19999998807907104, 0.22999998927116394, 0.09999999403953552, 0.28999999165534973, 0.17999999225139618, 0.14000000059604645, 0.10999999940395355, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.23999999463558197, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.23999999463558197, 0.17000000178813934, 0.1899999976158142, 0.2199999988079071, 0.1599999964237213, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.23999999463558197, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.1899999976158142, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.22999998927116394, 0.14000000059604645, 0.20999999344348907, 0.14000000059604645, 0.1899999976158142, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.14000000059604645, 0.19999998807907104, 0.1899999976158142, 0.14000000059604645, 0.1899999976158142, 0.10999999940395355, 0.09999999403953552, 0.1899999976158142, 0.20999999344348907, 0.11999999731779099, 0.19999998807907104, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.19999998807907104, 0.07999999821186066, 0.11999999731779099, 0.2800000011920929, 0.10999999940395355, 0.12999999523162842, 0.1899999976158142, 0.10999999940395355, 0.2199999988079071, 0.20999999344348907, 0.1599999964237213, 0.25999999046325684, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.1599999964237213, 0.1899999976158142, 0.12999999523162842, 0.14999999105930328, 0.25, 0.20999999344348907, 0.1599999964237213, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.23999999463558197, 0.1599999964237213, 0.14000000059604645, 0.23999999463558197, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.19999998807907104, 0.20999999344348907, 0.1599999964237213, 0.12999999523162842, 0.17999999225139618, 0.20999999344348907, 0.07000000029802322, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.1599999964237213, 0.17999999225139618, 0.1899999976158142, 0.11999999731779099, 0.19999998807907104, 0.26999998092651367, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.14999999105930328, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.19999998807907104, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.1599999964237213, 0.19999998807907104, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.12999999523162842, 0.2199999988079071, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.22999998927116394, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.10999999940395355, 0.08999999612569809, 0.17999999225139618, 0.11999999731779099, 0.12999999523162842, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.23999999463558197, 0.17999999225139618, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.17999999225139618, 0.14000000059604645]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]


y_vibu_ss_acc_list001 =[]

y_vibu_ss_b_acc_list001 =[]


t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list001.append(y_vibu_acc001[i*(t_i+2)]*100)

    y_vibu_ss_b_acc_list001.append(y_vibu_back_acc001[i*t_i]*100)





#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list001, color='chartreuse', linestyle=(0,(2,1,2,1)),  label='$\\beta_u=0.01$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list001, color='cyan', linestyle='-',  label='$\\beta_u=0.01$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


'''
acc_06_0001
'''





y_vibu_back_acc0001= [0.22999998927116394, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.07999999821186066, 0.19999998807907104, 0.17000000178813934, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.04999999701976776, 0.10999999940395355, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.09999999403953552, 0.03999999910593033, 0.07999999821186066, 0.04999999701976776, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.03999999910593033, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.09999999403953552, 0.03999999910593033, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.03999999910593033, 0.07000000029802322, 0.019999999552965164, 0.009999999776482582, 0.05999999865889549, 0.029999999329447746, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.03999999910593033, 0.03999999910593033, 0.009999999776482582, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.019999999552965164, 0.10999999940395355, 0.029999999329447746, 0.019999999552965164, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.029999999329447746, 0.07000000029802322, 0.05999999865889549, 0.019999999552965164, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.019999999552965164, 0.029999999329447746, 0.0, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.019999999552965164, 0.0, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.029999999329447746, 0.029999999329447746, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.009999999776482582, 0.0, 0.019999999552965164, 0.0, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.019999999552965164, 0.0, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.0, 0.019999999552965164, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.009999999776482582, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc0001     = [0.7999999523162842, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.8100000023841858, 0.85999995470047, 0.7799999713897705, 0.7899999618530273, 0.7799999713897705, 0.8399999737739563, 0.7999999523162842, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.9099999666213989, 0.7799999713897705, 0.8199999928474426, 0.8399999737739563, 0.8100000023841858, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8299999833106995, 0.75, 0.7299999594688416, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7999999523162842, 0.8499999642372131, 0.7899999618530273, 0.8399999737739563, 0.75, 0.8100000023841858, 0.7599999904632568, 0.7899999618530273, 0.75, 0.7999999523162842, 0.8100000023841858, 0.75, 0.7999999523162842, 0.8100000023841858, 0.8199999928474426, 0.7199999690055847, 0.7799999713897705, 0.7599999904632568, 0.8399999737739563, 0.7699999809265137, 0.7899999618530273, 0.8100000023841858, 0.7699999809265137, 0.75, 0.7799999713897705, 0.7699999809265137, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.7299999594688416, 0.7299999594688416, 0.7400000095367432, 0.8100000023841858, 0.7099999785423279, 0.7799999713897705, 0.7599999904632568, 0.7999999523162842, 0.8100000023841858, 0.8299999833106995, 0.8199999928474426, 0.8199999928474426, 0.7599999904632568, 0.699999988079071, 0.7699999809265137, 0.7899999618530273, 0.8199999928474426, 0.8100000023841858, 0.7699999809265137, 0.7199999690055847, 0.7400000095367432, 0.7199999690055847, 0.8199999928474426, 0.7799999713897705, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.7400000095367432, 0.7899999618530273, 0.6899999976158142, 0.8399999737739563, 0.8299999833106995, 0.7400000095367432, 0.7699999809265137, 0.7999999523162842, 0.7400000095367432, 0.7099999785423279, 0.8399999737739563, 0.7099999785423279, 0.7699999809265137, 0.7599999904632568, 0.7199999690055847, 0.7999999523162842, 0.7999999523162842, 0.7699999809265137, 0.7099999785423279, 0.7999999523162842, 0.7799999713897705, 0.7599999904632568, 0.8199999928474426, 0.8299999833106995, 0.75, 0.8199999928474426, 0.7099999785423279, 0.7099999785423279, 0.6899999976158142, 0.85999995470047, 0.8399999737739563, 0.7699999809265137, 0.75, 0.8499999642372131, 0.7199999690055847, 0.7899999618530273, 0.8100000023841858, 0.8399999737739563, 0.7099999785423279, 0.7599999904632568, 0.7400000095367432, 0.8700000047683716, 0.7699999809265137, 0.7599999904632568, 0.7899999618530273, 0.75, 0.7199999690055847, 0.8199999928474426, 0.7599999904632568, 0.7899999618530273, 0.7999999523162842, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.7899999618530273, 0.7899999618530273, 0.7899999618530273, 0.8199999928474426, 0.7799999713897705, 0.699999988079071, 0.7799999713897705, 0.8100000023841858, 0.7899999618530273, 0.7400000095367432, 0.6599999666213989, 0.7599999904632568, 0.85999995470047, 0.7799999713897705, 0.7699999809265137, 0.7699999809265137, 0.8299999833106995, 0.8100000023841858, 0.8499999642372131, 0.7699999809265137, 0.7699999809265137, 0.7599999904632568, 0.7699999809265137, 0.8299999833106995, 0.75, 0.8999999761581421, 0.7899999618530273, 0.7799999713897705, 0.8100000023841858, 0.8100000023841858, 0.8399999737739563, 0.8299999833106995, 0.75, 0.7999999523162842, 0.7699999809265137, 0.7400000095367432, 0.8100000023841858, 0.7599999904632568, 0.7799999713897705, 0.7199999690055847, 0.8199999928474426, 0.8100000023841858, 0.8100000023841858, 0.7999999523162842, 0.8199999928474426, 0.7999999523162842, 0.8100000023841858, 0.7999999523162842, 0.699999988079071, 0.7999999523162842, 0.7400000095367432, 0.7599999904632568, 0.8199999928474426, 0.7899999618530273, 0.8499999642372131, 0.7599999904632568, 0.8799999952316284, 0.6399999856948853, 0.7799999713897705, 0.7899999618530273, 0.7199999690055847, 0.7699999809265137, 0.7599999904632568, 0.8100000023841858, 0.7599999904632568, 0.7099999785423279, 0.8100000023841858, 0.8299999833106995, 0.6899999976158142, 0.8100000023841858, 0.8299999833106995, 0.8299999833106995, 0.7199999690055847, 0.7799999713897705, 0.7299999594688416, 0.7299999594688416, 0.8499999642372131, 0.7799999713897705, 0.75, 0.7999999523162842, 0.7799999713897705, 0.7299999594688416, 0.7699999809265137, 0.7899999618530273, 0.8499999642372131, 0.7699999809265137, 0.7199999690055847, 0.7899999618530273, 0.6899999976158142, 0.7899999618530273, 0.7899999618530273, 0.7699999809265137, 0.85999995470047, 0.7799999713897705, 0.7400000095367432, 0.7899999618530273, 0.7299999594688416, 0.7199999690055847, 0.7299999594688416, 0.699999988079071, 0.7899999618530273, 0.7699999809265137, 0.8299999833106995, 0.7999999523162842, 0.75, 0.8100000023841858, 0.75, 0.7400000095367432, 0.7099999785423279, 0.7899999618530273, 0.6800000071525574, 0.8100000023841858, 0.6599999666213989, 0.7099999785423279, 0.7199999690055847, 0.7899999618530273, 0.7400000095367432, 0.7299999594688416, 0.8100000023841858, 0.7599999904632568, 0.8199999928474426, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.7599999904632568, 0.7199999690055847, 0.6800000071525574, 0.7199999690055847, 0.8199999928474426, 0.7799999713897705, 0.75, 0.75, 0.7400000095367432, 0.6699999570846558, 0.7400000095367432, 0.8199999928474426, 0.7599999904632568, 0.6699999570846558, 0.6899999976158142, 0.7199999690055847, 0.5999999642372131, 0.699999988079071, 0.7299999594688416, 0.7199999690055847, 0.7599999904632568, 0.7199999690055847, 0.7299999594688416, 0.7199999690055847, 0.7899999618530273, 0.7099999785423279, 0.6100000143051147, 0.7199999690055847, 0.6699999570846558, 0.6800000071525574, 0.7099999785423279, 0.7699999809265137, 0.7699999809265137, 0.6899999976158142, 0.7400000095367432, 0.7099999785423279, 0.699999988079071, 0.7699999809265137, 0.6399999856948853, 0.7099999785423279, 0.7099999785423279, 0.699999988079071, 0.699999988079071, 0.6599999666213989, 0.7099999785423279, 0.7199999690055847, 0.699999988079071, 0.7400000095367432, 0.6899999976158142, 0.6599999666213989, 0.7099999785423279, 0.6499999761581421, 0.6800000071525574, 0.7099999785423279, 0.699999988079071, 0.7099999785423279, 0.7799999713897705, 0.6699999570846558, 0.6899999976158142, 0.75, 0.6699999570846558, 0.7199999690055847, 0.75, 0.6699999570846558, 0.6499999761581421, 0.6399999856948853, 0.6899999976158142, 0.7299999594688416, 0.7099999785423279, 0.6200000047683716, 0.6899999976158142, 0.6399999856948853, 0.75, 0.6299999952316284, 0.7199999690055847, 0.6499999761581421, 0.699999988079071, 0.5699999928474426, 0.6299999952316284, 0.6599999666213989, 0.5899999737739563, 0.6100000143051147, 0.6499999761581421, 0.5899999737739563, 0.6399999856948853, 0.6399999856948853, 0.6599999666213989, 0.6200000047683716, 0.6299999952316284, 0.6800000071525574, 0.5999999642372131, 0.5799999833106995, 0.6599999666213989, 0.7099999785423279, 0.6200000047683716, 0.6599999666213989, 0.6399999856948853, 0.6499999761581421, 0.5999999642372131, 0.6499999761581421, 0.6299999952316284, 0.5999999642372131, 0.5999999642372131, 0.6699999570846558, 0.5600000023841858, 0.5699999928474426, 0.5799999833106995, 0.5299999713897705, 0.5600000023841858, 0.5099999904632568, 0.5, 0.550000011920929, 0.6299999952316284, 0.5099999904632568, 0.550000011920929, 0.5399999618530273, 0.5699999928474426, 0.5199999809265137, 0.41999998688697815, 0.429999977350235, 0.47999998927116394, 0.4899999797344208, 0.47999998927116394, 0.44999998807907104, 0.4399999976158142, 0.3799999952316284, 0.5199999809265137, 0.3700000047683716, 0.4099999964237213, 0.429999977350235, 0.3499999940395355, 0.41999998688697815, 0.4599999785423279, 0.4899999797344208, 0.3799999952316284, 0.32999998331069946, 0.41999998688697815, 0.3700000047683716, 0.47999998927116394, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.29999998211860657, 0.4099999964237213, 0.3400000035762787, 0.3799999952316284, 0.29999998211860657, 0.32999998331069946, 0.2800000011920929, 0.26999998092651367, 0.19999998807907104, 0.3400000035762787, 0.29999998211860657, 0.25, 0.3100000023841858, 0.28999999165534973, 0.3199999928474426, 0.26999998092651367, 0.25999999046325684, 0.26999998092651367, 0.25999999046325684, 0.20999999344348907, 0.28999999165534973, 0.25999999046325684, 0.25, 0.25999999046325684, 0.29999998211860657, 0.3100000023841858, 0.20999999344348907, 0.23999999463558197, 0.28999999165534973, 0.20999999344348907, 0.3199999928474426, 0.28999999165534973, 0.28999999165534973, 0.1899999976158142, 0.2800000011920929, 0.32999998331069946, 0.3100000023841858, 0.28999999165534973, 0.25999999046325684, 0.28999999165534973, 0.23999999463558197, 0.23999999463558197, 0.2800000011920929, 0.25, 0.2800000011920929, 0.2199999988079071, 0.25999999046325684, 0.17999999225139618, 0.26999998092651367, 0.3400000035762787, 0.22999998927116394, 0.29999998211860657, 0.25999999046325684, 0.3199999928474426, 0.2199999988079071, 0.2800000011920929, 0.2800000011920929, 0.28999999165534973, 0.23999999463558197, 0.23999999463558197, 0.25, 0.2800000011920929, 0.26999998092651367, 0.23999999463558197, 0.26999998092651367, 0.17000000178813934, 0.3199999928474426, 0.20999999344348907, 0.2800000011920929, 0.22999998927116394, 0.2199999988079071, 0.25, 0.25, 0.2199999988079071, 0.23999999463558197, 0.23999999463558197, 0.1899999976158142, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.3100000023841858, 0.25, 0.2199999988079071, 0.22999998927116394, 0.22999998927116394, 0.22999998927116394, 0.19999998807907104, 0.14999999105930328, 0.17999999225139618, 0.20999999344348907, 0.25, 0.14999999105930328, 0.23999999463558197, 0.2199999988079071, 0.17999999225139618, 0.20999999344348907, 0.25999999046325684, 0.1899999976158142, 0.22999998927116394, 0.1899999976158142, 0.20999999344348907, 0.26999998092651367, 0.2199999988079071, 0.17000000178813934, 0.2199999988079071, 0.19999998807907104, 0.1899999976158142, 0.23999999463558197, 0.14000000059604645, 0.1899999976158142, 0.28999999165534973, 0.20999999344348907, 0.1599999964237213, 0.17999999225139618, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.2199999988079071, 0.1899999976158142, 0.17999999225139618, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.17000000178813934, 0.1599999964237213, 0.2199999988079071, 0.1899999976158142, 0.25, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.2199999988079071, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.23999999463558197, 0.1599999964237213, 0.17999999225139618, 0.22999998927116394, 0.19999998807907104, 0.14000000059604645, 0.22999998927116394, 0.1599999964237213, 0.1599999964237213, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.1899999976158142, 0.10999999940395355, 0.22999998927116394, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.17999999225139618, 0.1599999964237213, 0.17999999225139618, 0.17999999225139618, 0.17000000178813934, 0.2800000011920929, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.25999999046325684, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.1899999976158142, 0.1899999976158142, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.23999999463558197, 0.1899999976158142, 0.19999998807907104, 0.19999998807907104, 0.2199999988079071, 0.23999999463558197, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.1599999964237213, 0.17000000178813934, 0.17999999225139618, 0.17999999225139618, 0.20999999344348907, 0.17999999225139618, 0.20999999344348907]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list0001 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list0001 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list0001.append(y_vibu_acc0001[i*t_i]*100)

    y_vibu_ss_b_acc_list0001.append(y_vibu_back_acc0001[i*t_i]*100)




#
# plt.plot(x, y_vibu_ss_acc_list0001, color='chartreuse', linestyle=(0,(1,1,2,1)),  label='$\\beta_u=0.001$ (Re.)',linewidth=4, markersize=15)
#
# plt.plot(x, y_vibu_ss_b_acc_list0001, color='peru',  linestyle='-',  label='$\\beta_u=0.001$ (Er.)',linewidth=4, markersize=10)
#

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch', fontsize=20)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(0, 105,20)
plt.yticks(my_y_ticks, fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')
# plt.legend(loc='best',fontsize=16)

plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=3, mode="expand", borderaxespad=0., fontsize=11)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc06_all.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_08.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 0.8500000238418579, 0.6500000357627869, 0.3499999940395355, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.8500000238418579, 0.9000000357627869, 0.699999988079071, 0.800000011920929, 1.0, 0.9000000357627869, 0.800000011920929, 0.800000011920929, 0.550000011920929, 0.75, 0.6500000357627869, 0.949999988079071, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.75, 0.699999988079071, 0.800000011920929, 0.6500000357627869, 0.75, 1.0, 0.6500000357627869, 0.699999988079071, 0.8500000238418579, 0.6000000238418579, 0.699999988079071, 0.5, 0.45000001788139343, 0.699999988079071, 0.699999988079071, 0.550000011920929, 0.75, 0.6000000238418579, 0.6000000238418579, 0.6500000357627869, 0.6000000238418579, 0.4000000059604645, 0.5, 0.550000011920929, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.4000000059604645, 0.5, 0.5, 0.45000001788139343, 0.550000011920929, 0.6000000238418579, 0.5, 0.6000000238418579, 0.4000000059604645, 0.6500000357627869, 0.5, 0.6000000238418579, 0.45000001788139343, 0.45000001788139343, 0.45000001788139343, 0.4000000059604645, 0.3499999940395355, 0.45000001788139343, 0.699999988079071, 0.20000000298023224, 0.4000000059604645, 0.25, 0.5, 0.25, 0.550000011920929, 0.4000000059604645, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.550000011920929, 0.30000001192092896, 0.4000000059604645, 0.30000001192092896, 0.30000001192092896, 0.25, 0.25, 0.3499999940395355, 0.25, 0.20000000298023224, 0.25, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.25, 0.20000000298023224, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.0, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.4000000059604645, 0.10000000149011612, 0.25, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.3499999940395355, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.25, 0.3499999940395355, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.4000000059604645, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.45000001788139343, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.25, 0.25, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.25, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.20000000298023224, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.4000000059604645, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.4000000059604645, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.0, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.3499999940395355, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.4000000059604645, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612]


y_vibu_back_acc= [0.949999988079071, 0.9000000357627869, 0.800000011920929, 0.6500000357627869, 0.30000001192092896, 0.25, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.8500000238418579, 0.8500000238418579, 0.8500000238418579, 0.8500000238418579, 0.6000000238418579, 0.9000000357627869, 0.75, 0.75, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.550000011920929, 0.8500000238418579, 0.75, 0.6000000238418579, 0.800000011920929, 0.8500000238418579, 0.9000000357627869, 0.6000000238418579, 0.800000011920929, 0.6000000238418579, 0.8500000238418579, 0.75, 0.6000000238418579, 0.6000000238418579, 0.75, 0.800000011920929, 0.6500000357627869, 0.6500000357627869, 0.45000001788139343, 0.75, 0.75, 0.5, 0.550000011920929, 0.550000011920929, 0.699999988079071, 0.699999988079071, 0.550000011920929, 0.5, 0.45000001788139343, 0.4000000059604645, 0.5, 0.699999988079071, 0.5, 0.3499999940395355, 0.3499999940395355, 0.699999988079071, 0.5, 0.5, 0.6500000357627869, 0.550000011920929, 0.699999988079071, 0.75, 0.699999988079071, 0.550000011920929, 0.550000011920929, 0.550000011920929, 0.550000011920929, 0.6500000357627869, 0.5, 0.75, 0.45000001788139343, 0.45000001788139343, 0.5, 0.5, 0.550000011920929, 0.5, 0.3499999940395355, 0.550000011920929, 0.45000001788139343, 0.5, 0.5, 0.5, 0.30000001192092896, 0.4000000059604645, 0.4000000059604645, 0.45000001788139343, 0.6500000357627869, 0.550000011920929, 0.25, 0.30000001192092896, 0.45000001788139343, 0.6000000238418579, 0.45000001788139343, 0.4000000059604645, 0.3499999940395355, 0.6000000238418579, 0.3499999940395355, 0.20000000298023224, 0.3499999940395355, 0.25, 0.5, 0.4000000059604645, 0.25, 0.5, 0.30000001192092896, 0.3499999940395355, 0.5, 0.25, 0.4000000059604645, 0.25, 0.4000000059604645, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.30000001192092896, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.25, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.25, 0.3499999940395355, 0.30000001192092896, 0.20000000298023224, 0.25, 0.30000001192092896, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.4000000059604645, 0.20000000298023224, 0.25, 0.15000000596046448, 0.20000000298023224, 0.25, 0.4000000059604645, 0.20000000298023224, 0.10000000149011612, 0.3499999940395355, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.25, 0.15000000596046448, 0.20000000298023224, 0.3499999940395355, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.20000000298023224, 0.20000000298023224, 0.25, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.30000001192092896, 0.25, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.25, 0.10000000149011612, 0.25, 0.20000000298023224, 0.4000000059604645, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.0, 0.25, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.25, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.25, 0.3499999940395355, 0.25, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.25, 0.20000000298023224, 0.4000000059604645, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.25, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.25, 0.3499999940395355, 0.05000000074505806, 0.25, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.30000001192092896, 0.20000000298023224, 0.4000000059604645, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.0, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.3499999940395355, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.25, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.25, 0.20000000298023224, 0.25, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.0, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.0, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.3499999940395355, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.20000000298023224, 0.25, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.25, 0.25, 0.0, 0.3499999940395355, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.3499999940395355, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.4000000059604645, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.25, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc08.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_backdoor/cifar_epoch_acc_10.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [0.9000000357627869, 0.949999988079071, 0.75, 0.699999988079071, 0.550000011920929, 0.5, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.949999988079071, 0.6500000357627869, 0.699999988079071, 0.8500000238418579, 0.949999988079071, 0.75, 0.800000011920929, 0.9000000357627869, 0.800000011920929, 0.75, 0.75, 0.75, 0.9000000357627869, 0.8500000238418579, 1.0, 0.800000011920929, 0.699999988079071, 0.800000011920929, 0.800000011920929, 0.75, 0.800000011920929, 0.800000011920929, 0.6000000238418579, 0.699999988079071, 0.550000011920929, 0.75, 0.75, 0.550000011920929, 0.5, 0.550000011920929, 0.6000000238418579, 0.6500000357627869, 0.3499999940395355, 0.4000000059604645, 0.699999988079071, 0.5, 0.4000000059604645, 0.3499999940395355, 0.4000000059604645, 0.20000000298023224, 0.4000000059604645, 0.45000001788139343, 0.3499999940395355, 0.25, 0.3499999940395355, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.20000000298023224, 0.25, 0.20000000298023224, 0.25, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.25, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.25, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.25, 0.15000000596046448, 0.15000000596046448, 0.25, 0.0, 0.25, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.3499999940395355, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.25, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.25, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.30000001192092896, 0.0, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.25, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.30000001192092896, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.0, 0.0, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.25, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.3499999940395355, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.3499999940395355, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.25, 0.20000000298023224, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.0, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.25, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.25, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.25, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.25, 0.10000000149011612, 0.25, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.25, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612]


y_vibu_back_acc= [0.9000000357627869, 0.9000000357627869, 0.6500000357627869, 0.550000011920929, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.8500000238418579, 0.8500000238418579, 0.9000000357627869, 0.9000000357627869, 0.75, 0.949999988079071, 0.9000000357627869, 0.800000011920929, 0.8500000238418579, 0.699999988079071, 0.9000000357627869, 0.6000000238418579, 0.8500000238418579, 0.75, 0.699999988079071, 0.6500000357627869, 0.6500000357627869, 0.800000011920929, 0.800000011920929, 0.75, 0.949999988079071, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.550000011920929, 0.6500000357627869, 0.6500000357627869, 0.550000011920929, 0.699999988079071, 0.5, 0.5, 0.5, 0.4000000059604645, 0.550000011920929, 0.45000001788139343, 0.20000000298023224, 0.5, 0.699999988079071, 0.4000000059604645, 0.20000000298023224, 0.30000001192092896, 0.30000001192092896, 0.20000000298023224, 0.30000001192092896, 0.30000001192092896, 0.15000000596046448, 0.45000001788139343, 0.3499999940395355, 0.30000001192092896, 0.25, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.3499999940395355, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.3499999940395355, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.30000001192092896, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.25, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.25, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.15000000596046448, 0.25, 0.0, 0.0, 0.0, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.25, 0.20000000298023224, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.3499999940395355, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.25, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.25, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.0, 0.25, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.0, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.25, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.25, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.3499999940395355, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.3499999940395355, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.30000001192092896, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.25, 0.15000000596046448, 0.25, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.3499999940395355, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.25, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.25, 0.25, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.25, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.3499999940395355, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.25, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.25, 0.0, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.25, 0.05000000074505806, 0.30000001192092896, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.4000000059604645, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.25, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.25, 0.25, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.3499999940395355, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.25, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.25, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.25, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.25, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.25, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.0, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.25, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.3499999940395355, 0.15000000596046448, 0.0, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.30000001192092896, 0.15000000596046448, 0.0, 0.20000000298023224, 0.25, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.30000001192092896, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.25, 0.10000000149011612, 0.0, 0.05000000074505806, 0.30000001192092896, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.30000001192092896, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.3499999940395355, 0.20000000298023224, 0.10000000149011612, 0.4000000059604645, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.4000000059604645, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.25, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.25, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.30000001192092896, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.0, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.25, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.0, 0.0, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.25, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.05000000074505806, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.25, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.0, 0.20000000298023224, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.30000001192092896, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.0, 0.10000000149011612, 0.20000000298023224, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.05000000074505806, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.20000000298023224, 0.0, 0.0, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.15000000596046448, 0.20000000298023224, 0.0, 0.0, 0.10000000149011612, 0.0, 0.05000000074505806, 0.20000000298023224, 0.0, 0.10000000149011612, 0.20000000298023224, 0.30000001192092896, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.25, 0.05000000074505806, 0.15000000596046448, 0.0, 0.20000000298023224, 0.15000000596046448, 0.20000000298023224, 0.25, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.25, 0.10000000149011612, 0.25, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.15000000596046448, 0.0, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.25, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.30000001192092896, 0.10000000149011612, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.25, 0.10000000149011612, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.0, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.3499999940395355, 0.25, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.0, 0.30000001192092896, 0.25, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.0, 0.15000000596046448, 0.20000000298023224, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.0, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.25, 0.0, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.25, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.0, 0.25, 0.20000000298023224, 0.0, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.0, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.0, 0.05000000074505806, 0.0, 0.10000000149011612, 0.10000000149011612, 0.25, 0.3499999940395355, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.20000000298023224, 0.10000000149011612, 0.10000000149011612, 0.0, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.0, 0.0, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.0, 0.05000000074505806, 0.05000000074505806, 0.25, 0.0, 0.0, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.25, 0.30000001192092896, 0.05000000074505806, 0.05000000074505806, 0.0, 0.15000000596046448, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.25, 0.10000000149011612, 0.20000000298023224, 0.10000000149011612, 0.25, 0.15000000596046448, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.05000000074505806, 0.20000000298023224, 0.3499999940395355, 0.15000000596046448, 0.0, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.0, 0.05000000074505806, 0.10000000149011612, 0.20000000298023224, 0.15000000596046448, 0.0, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.15000000596046448, 0.20000000298023224, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.0, 0.15000000596046448, 0.05000000074505806, 0.20000000298023224, 0.0, 0.30000001192092896, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.15000000596046448, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.15000000596046448, 0.10000000149011612, 0.10000000149011612, 0.15000000596046448, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.0, 0.20000000298023224, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.05000000074505806, 0.10000000149011612, 0.15000000596046448, 0.10000000149011612, 0.15000000596046448, 0.05000000074505806, 0.05000000074505806, 0.10000000149011612, 0.10000000149011612, 0.05000000074505806, 0.05000000074505806]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_detail_acc10.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Epoch/Epoch_on_normal/cifar_epoch_acc_temp.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc =[0.949999988079071, 0.9199999570846558, 0.9399999976158142, 0.9199999570846558, 0.8499999642372131, 0.9399999976158142, 0.8799999952316284, 0.8700000047683716, 0.7799999713897705, 0.8700000047683716, 0.8499999642372131, 0.7799999713897705, 0.8700000047683716, 0.8199999928474426, 0.8399999737739563, 0.7699999809265137, 0.8499999642372131, 0.9199999570846558, 0.8700000047683716, 0.8100000023841858, 0.699999988079071, 0.85999995470047, 0.7599999904632568, 0.8199999928474426, 0.7899999618530273, 0.8299999833106995, 0.8999999761581421, 0.8799999952316284, 0.7799999713897705, 0.7799999713897705, 0.8299999833106995, 0.8399999737739563, 0.7199999690055847, 0.8199999928474426, 0.8399999737739563, 0.7999999523162842, 0.85999995470047, 0.7999999523162842, 0.7199999690055847, 0.8399999737739563, 0.7699999809265137, 0.7999999523162842, 0.85999995470047, 0.7899999618530273, 0.7599999904632568, 0.8100000023841858, 0.7799999713897705, 0.8799999952316284, 0.8100000023841858, 0.7999999523162842, 0.7999999523162842, 0.7899999618530273, 0.7899999618530273, 0.8199999928474426, 0.7400000095367432, 0.7899999618530273, 0.7999999523162842, 0.7899999618530273, 0.8100000023841858, 0.7400000095367432, 0.8399999737739563, 0.7999999523162842, 0.7199999690055847, 0.75, 0.7999999523162842, 0.7799999713897705, 0.7599999904632568, 0.7799999713897705, 0.7599999904632568, 0.75, 0.8100000023841858, 0.6200000047683716, 0.7799999713897705, 0.7299999594688416, 0.7199999690055847, 0.7400000095367432, 0.7799999713897705, 0.6399999856948853, 0.8100000023841858, 0.7400000095367432, 0.699999988079071, 0.8399999737739563, 0.7699999809265137, 0.7599999904632568, 0.699999988079071, 0.8100000023841858, 0.7199999690055847, 0.75, 0.7400000095367432, 0.8399999737739563, 0.7599999904632568, 0.6899999976158142, 0.7799999713897705, 0.7299999594688416, 0.7899999618530273, 0.7199999690055847, 0.7099999785423279, 0.7799999713897705, 0.8199999928474426, 0.75, 0.7799999713897705, 0.7400000095367432, 0.7799999713897705, 0.7799999713897705, 0.5600000023841858, 0.7400000095367432, 0.8100000023841858, 0.7400000095367432, 0.7199999690055847, 0.7799999713897705, 0.7799999713897705, 0.75, 0.6899999976158142, 0.7599999904632568, 0.7899999618530273, 0.699999988079071, 0.7799999713897705, 0.7199999690055847, 0.7699999809265137, 0.7799999713897705, 0.6800000071525574, 0.7599999904632568, 0.8199999928474426, 0.7599999904632568, 0.7400000095367432, 0.8399999737739563, 0.7400000095367432, 0.7799999713897705, 0.7599999904632568, 0.7299999594688416, 0.7299999594688416, 0.7799999713897705, 0.75, 0.699999988079071, 0.7999999523162842, 0.6899999976158142, 0.7799999713897705, 0.6800000071525574, 0.7899999618530273, 0.7299999594688416, 0.6599999666213989, 0.6800000071525574, 0.7199999690055847, 0.7599999904632568, 0.7899999618530273, 0.6699999570846558, 0.6599999666213989, 0.7199999690055847, 0.7799999713897705, 0.6800000071525574, 0.699999988079071, 0.7299999594688416, 0.699999988079071, 0.7799999713897705, 0.6800000071525574, 0.6200000047683716, 0.7099999785423279, 0.7199999690055847, 0.6599999666213989, 0.6699999570846558, 0.7999999523162842, 0.699999988079071, 0.6599999666213989, 0.7099999785423279, 0.7599999904632568, 0.7099999785423279, 0.6699999570846558, 0.7400000095367432, 0.6299999952316284, 0.7299999594688416, 0.7199999690055847, 0.699999988079071, 0.6399999856948853, 0.699999988079071, 0.6399999856948853, 0.6599999666213989, 0.6399999856948853, 0.6699999570846558, 0.6399999856948853, 0.699999988079071, 0.6800000071525574, 0.6599999666213989, 0.6800000071525574, 0.6800000071525574, 0.6699999570846558, 0.7400000095367432, 0.6499999761581421, 0.699999988079071, 0.5999999642372131, 0.699999988079071, 0.6399999856948853, 0.6399999856948853, 0.6599999666213989, 0.5699999928474426, 0.5600000023841858, 0.6499999761581421, 0.6499999761581421, 0.6200000047683716, 0.699999988079071, 0.5999999642372131, 0.6200000047683716, 0.6899999976158142, 0.5999999642372131, 0.5199999809265137, 0.6499999761581421, 0.6599999666213989, 0.5399999618530273, 0.6699999570846558, 0.6100000143051147, 0.5799999833106995, 0.6200000047683716, 0.6399999856948853, 0.5799999833106995, 0.6100000143051147, 0.6699999570846558, 0.5199999809265137, 0.6100000143051147, 0.5799999833106995, 0.6200000047683716, 0.5899999737739563, 0.6200000047683716, 0.3999999761581421, 0.550000011920929, 0.7400000095367432, 0.5600000023841858, 0.6800000071525574, 0.5799999833106995, 0.5199999809265137, 0.6499999761581421, 0.6100000143051147, 0.5, 0.550000011920929, 0.5999999642372131, 0.5999999642372131, 0.6100000143051147, 0.550000011920929, 0.5799999833106995, 0.6399999856948853, 0.5, 0.5399999618530273, 0.6399999856948853, 0.6100000143051147, 0.5199999809265137, 0.5, 0.6200000047683716, 0.6599999666213989, 0.6299999952316284, 0.5999999642372131, 0.5, 0.6399999856948853, 0.6100000143051147, 0.5399999618530273, 0.6100000143051147, 0.6499999761581421, 0.6399999856948853, 0.6100000143051147, 0.6699999570846558, 0.5999999642372131, 0.6499999761581421, 0.6100000143051147, 0.5999999642372131, 0.6699999570846558, 0.6299999952316284, 0.5600000023841858, 0.7199999690055847, 0.5699999928474426, 0.5600000023841858, 0.6800000071525574, 0.6299999952316284, 0.6200000047683716, 0.5799999833106995, 0.6200000047683716, 0.699999988079071, 0.5999999642372131, 0.6599999666213989, 0.6800000071525574, 0.6699999570846558, 0.6100000143051147, 0.5799999833106995, 0.6899999976158142, 0.5999999642372131, 0.5, 0.6100000143051147, 0.7199999690055847, 0.4599999785423279, 0.5999999642372131, 0.6100000143051147, 0.6800000071525574, 0.699999988079071, 0.5899999737739563, 0.47999998927116394, 0.6699999570846558, 0.6599999666213989, 0.5600000023841858, 0.6699999570846558, 0.6599999666213989, 0.5, 0.5699999928474426, 0.6499999761581421, 0.5999999642372131, 0.6200000047683716, 0.6100000143051147, 0.6200000047683716, 0.6100000143051147, 0.6200000047683716, 0.5199999809265137, 0.5600000023841858, 0.6599999666213989, 0.6599999666213989, 0.6100000143051147, 0.6200000047683716, 0.5, 0.5799999833106995, 0.6599999666213989, 0.5399999618530273, 0.6200000047683716, 0.550000011920929, 0.5600000023841858, 0.5999999642372131, 0.5899999737739563, 0.6399999856948853, 0.5299999713897705, 0.6100000143051147, 0.7199999690055847, 0.5899999737739563, 0.5299999713897705, 0.5799999833106995, 0.5799999833106995, 0.5899999737739563, 0.5799999833106995, 0.5799999833106995, 0.6100000143051147, 0.4599999785423279, 0.6100000143051147, 0.5699999928474426, 0.6800000071525574, 0.6100000143051147, 0.550000011920929, 0.6200000047683716, 0.4599999785423279, 0.5999999642372131, 0.7199999690055847, 0.6499999761581421, 0.5699999928474426, 0.6200000047683716, 0.5600000023841858, 0.5999999642372131, 0.5999999642372131, 0.5799999833106995, 0.5899999737739563, 0.5799999833106995, 0.6200000047683716, 0.5600000023841858, 0.5600000023841858, 0.5399999618530273, 0.6299999952316284, 0.5399999618530273, 0.5600000023841858, 0.5799999833106995, 0.6599999666213989, 0.6200000047683716, 0.5999999642372131, 0.6200000047683716, 0.6100000143051147, 0.5899999737739563, 0.5, 0.5699999928474426, 0.5999999642372131, 0.6399999856948853, 0.550000011920929, 0.550000011920929, 0.6200000047683716, 0.5199999809265137, 0.5999999642372131, 0.5999999642372131, 0.5199999809265137, 0.5799999833106995, 0.5799999833106995, 0.550000011920929, 0.6299999952316284, 0.5399999618530273, 0.6200000047683716, 0.5600000023841858, 0.6399999856948853, 0.5600000023841858, 0.5600000023841858, 0.5, 0.5899999737739563, 0.4599999785423279, 0.5199999809265137, 0.5699999928474426, 0.47999998927116394, 0.5199999809265137, 0.5, 0.6100000143051147, 0.47999998927116394, 0.5799999833106995, 0.4899999797344208, 0.5399999618530273, 0.5099999904632568, 0.5199999809265137, 0.5999999642372131, 0.5099999904632568, 0.5399999618530273, 0.5399999618530273, 0.44999998807907104, 0.5299999713897705, 0.47999998927116394, 0.550000011920929, 0.4699999988079071, 0.5999999642372131, 0.4699999988079071, 0.5199999809265137, 0.4399999976158142, 0.550000011920929, 0.4599999785423279, 0.5199999809265137, 0.44999998807907104, 0.47999998927116394, 0.5600000023841858]


y_bfu_acc      = [0.9300000071525574, 0.9699999690055847, 0.9199999570846558, 0.9300000071525574, 0.9199999570846558, 0.9399999976158142, 0.949999988079071, 0.8499999642372131, 0.9099999666213989, 0.8999999761581421, 0.9099999666213989, 0.7999999523162842, 0.8899999856948853, 0.8799999952316284, 0.8199999928474426, 0.8999999761581421, 0.9300000071525574, 0.8100000023841858, 0.9599999785423279, 0.8999999761581421, 0.9099999666213989, 0.9099999666213989, 0.8700000047683716, 0.8700000047683716, 0.8399999737739563, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.9300000071525574, 0.8700000047683716, 0.9199999570846558, 0.8299999833106995, 0.8799999952316284, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.85999995470047, 0.9199999570846558, 0.8700000047683716, 0.8299999833106995, 0.8100000023841858, 0.8499999642372131, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.8499999642372131, 0.85999995470047, 0.8100000023841858, 0.9099999666213989, 0.85999995470047, 0.8299999833106995, 0.7899999618530273, 0.8399999737739563, 0.7999999523162842, 0.7899999618530273, 0.8399999737739563, 0.8100000023841858, 0.8299999833106995, 0.8100000023841858, 0.7899999618530273, 0.8899999856948853, 0.7999999523162842, 0.7599999904632568, 0.8499999642372131, 0.7400000095367432, 0.8299999833106995, 0.8100000023841858, 0.7699999809265137, 0.8899999856948853, 0.8700000047683716, 0.7699999809265137, 0.8499999642372131, 0.8399999737739563, 0.8899999856948853, 0.7599999904632568, 0.8199999928474426, 0.7999999523162842, 0.7299999594688416, 0.7699999809265137, 0.75, 0.8299999833106995, 0.7899999618530273, 0.7799999713897705, 0.8700000047683716, 0.8100000023841858, 0.7199999690055847, 0.7400000095367432, 0.7599999904632568, 0.7599999904632568, 0.8199999928474426, 0.7899999618530273, 0.7899999618530273, 0.7799999713897705, 0.7199999690055847, 0.7599999904632568, 0.75, 0.7899999618530273, 0.7899999618530273, 0.7899999618530273, 0.7899999618530273, 0.8199999928474426, 0.8399999737739563, 0.7199999690055847, 0.8199999928474426, 0.7599999904632568, 0.7699999809265137, 0.7799999713897705, 0.8399999737739563, 0.7999999523162842, 0.7199999690055847, 0.7899999618530273, 0.8199999928474426, 0.7899999618530273, 0.75, 0.7400000095367432, 0.7599999904632568, 0.7299999594688416, 0.7999999523162842, 0.7999999523162842, 0.8199999928474426, 0.7400000095367432, 0.7799999713897705, 0.7400000095367432, 0.8299999833106995, 0.7899999618530273, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8100000023841858, 0.7599999904632568, 0.75, 0.7999999523162842, 0.6699999570846558, 0.7699999809265137, 0.699999988079071, 0.7199999690055847, 0.7799999713897705, 0.7799999713897705, 0.75, 0.7899999618530273, 0.7400000095367432, 0.8199999928474426, 0.7299999594688416, 0.75, 0.7199999690055847, 0.75, 0.8299999833106995, 0.8100000023841858, 0.7699999809265137, 0.8100000023841858, 0.6899999976158142, 0.7899999618530273, 0.7799999713897705, 0.7599999904632568, 0.7999999523162842, 0.6699999570846558, 0.6800000071525574, 0.7299999594688416, 0.7400000095367432, 0.7599999904632568, 0.6699999570846558, 0.7400000095367432, 0.6699999570846558, 0.7400000095367432, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.6599999666213989, 0.7899999618530273, 0.7199999690055847, 0.7999999523162842, 0.7199999690055847, 0.8399999737739563, 0.699999988079071, 0.6899999976158142, 0.6899999976158142, 0.7199999690055847, 0.7999999523162842, 0.6699999570846558, 0.6299999952316284, 0.7099999785423279, 0.7199999690055847, 0.7299999594688416, 0.6899999976158142, 0.6299999952316284, 0.75, 0.5899999737739563, 0.6200000047683716, 0.7099999785423279, 0.6299999952316284, 0.7199999690055847, 0.75, 0.699999988079071, 0.6299999952316284, 0.7099999785423279, 0.699999988079071, 0.6100000143051147, 0.6899999976158142, 0.6499999761581421, 0.6100000143051147, 0.6599999666213989, 0.6399999856948853, 0.6399999856948853, 0.6299999952316284, 0.6299999952316284, 0.7199999690055847, 0.6699999570846558, 0.6800000071525574, 0.6899999976158142, 0.6699999570846558, 0.5699999928474426, 0.6399999856948853, 0.7099999785423279, 0.6299999952316284, 0.6599999666213989, 0.5099999904632568, 0.5899999737739563, 0.6399999856948853, 0.5899999737739563, 0.550000011920929, 0.5199999809265137, 0.6599999666213989, 0.6200000047683716, 0.5999999642372131, 0.5899999737739563, 0.6499999761581421, 0.6399999856948853, 0.6800000071525574, 0.6499999761581421, 0.4599999785423279, 0.6399999856948853, 0.6100000143051147, 0.6100000143051147, 0.5600000023841858, 0.6100000143051147, 0.6800000071525574, 0.6399999856948853, 0.6599999666213989, 0.550000011920929, 0.5600000023841858, 0.6699999570846558, 0.7599999904632568, 0.5999999642372131, 0.75, 0.5999999642372131, 0.6499999761581421, 0.6299999952316284, 0.7099999785423279, 0.6599999666213989, 0.7799999713897705, 0.6800000071525574, 0.5899999737739563, 0.6399999856948853, 0.6899999976158142, 0.7099999785423279, 0.7099999785423279, 0.5799999833106995, 0.5899999737739563, 0.6200000047683716, 0.6800000071525574, 0.6800000071525574, 0.6499999761581421, 0.5699999928474426, 0.6100000143051147, 0.6100000143051147, 0.7099999785423279, 0.6499999761581421, 0.6399999856948853, 0.6599999666213989, 0.6100000143051147, 0.6499999761581421, 0.75, 0.6499999761581421, 0.6399999856948853, 0.5799999833106995, 0.6200000047683716, 0.6899999976158142, 0.6699999570846558, 0.6800000071525574, 0.5899999737739563, 0.6399999856948853, 0.6200000047683716, 0.75, 0.699999988079071, 0.6800000071525574, 0.6599999666213989, 0.6499999761581421, 0.699999988079071, 0.5799999833106995, 0.6699999570846558, 0.5299999713897705, 0.6200000047683716, 0.6200000047683716, 0.6399999856948853, 0.6499999761581421, 0.6299999952316284, 0.5600000023841858, 0.6699999570846558, 0.6200000047683716, 0.6599999666213989, 0.6599999666213989, 0.6100000143051147, 0.6100000143051147, 0.6399999856948853, 0.6899999976158142, 0.5999999642372131, 0.6100000143051147, 0.5399999618530273, 0.550000011920929, 0.7099999785423279, 0.6399999856948853, 0.6800000071525574, 0.5899999737739563, 0.6200000047683716, 0.5999999642372131, 0.5600000023841858, 0.6800000071525574, 0.6100000143051147, 0.550000011920929, 0.6299999952316284, 0.6299999952316284, 0.5999999642372131, 0.5999999642372131, 0.6100000143051147, 0.5600000023841858, 0.5199999809265137, 0.6699999570846558, 0.6299999952316284, 0.6800000071525574, 0.5600000023841858, 0.6699999570846558, 0.5799999833106995, 0.5999999642372131, 0.5600000023841858, 0.6100000143051147, 0.699999988079071, 0.550000011920929, 0.5699999928474426, 0.6100000143051147, 0.6899999976158142, 0.6699999570846558, 0.6499999761581421, 0.6100000143051147, 0.5699999928474426, 0.5299999713897705, 0.5999999642372131, 0.5899999737739563, 0.6499999761581421, 0.5899999737739563, 0.5600000023841858, 0.6299999952316284, 0.6299999952316284, 0.5699999928474426, 0.5699999928474426, 0.5999999642372131, 0.6299999952316284, 0.6100000143051147, 0.6499999761581421, 0.6399999856948853, 0.5899999737739563, 0.6599999666213989, 0.5600000023841858, 0.6200000047683716, 0.6299999952316284, 0.6800000071525574, 0.4899999797344208, 0.7099999785423279, 0.5999999642372131, 0.5399999618530273, 0.6299999952316284, 0.5799999833106995, 0.6100000143051147, 0.6100000143051147, 0.5799999833106995, 0.6100000143051147, 0.6299999952316284, 0.6699999570846558, 0.6200000047683716, 0.6100000143051147, 0.6899999976158142, 0.5600000023841858, 0.5600000023841858, 0.6699999570846558, 0.5999999642372131, 0.6299999952316284, 0.5299999713897705, 0.429999977350235, 0.5799999833106995, 0.5299999713897705, 0.4899999797344208, 0.550000011920929, 0.5600000023841858, 0.5699999928474426, 0.5999999642372131, 0.5299999713897705, 0.47999998927116394, 0.5199999809265137, 0.5600000023841858, 0.47999998927116394, 0.550000011920929, 0.47999998927116394, 0.5999999642372131, 0.5399999618530273, 0.5699999928474426, 0.6800000071525574, 0.6100000143051147, 0.44999998807907104, 0.7199999690055847, 0.5099999904632568, 0.5899999737739563, 0.5299999713897705, 0.5399999618530273, 0.38999998569488525, 0.44999998807907104, 0.5199999809265137, 0.5600000023841858]


y_vibu_back_acc= [1.0   , 1.0   , 1.0   , 1.0   , 1.0   , 0.9899, 0.9699, 0.9499, 0.9099999666213989, 0.8999999761581421, 0.87000000476837, 0.8700, 0.8599, 0.8100000023841858, 0.77999997138977, 0.75              , 0.7599999904632568, 0.699999988079071, 0.709999978542327, 0.5899999737739563, 0.5099999904632568, 0.569999992847442, 0.560000002384185, 0.47999998927116, 0.55000001192092, 0.5399999618530273, 0.5600000023841858, 0.4499999880790714, 0.3899999856948852, 0.3999999761581421, 0.2999999821186065, 0.1700000017881393, 0.2199999988079071, 0.1299999952316284, 0.04999999701976776, 0.04999999701976776]
y_vibu_acc     = [0.9899, 0.9899, 1.0   , 0.9899, 1.0   , 1.0   , 0.9799, 0.9699, 0.9799999594688416, 0.949999988079071 , 0.96999996900558, 0.9699, 0.9799, 0.9599999785423279, 0.98999994993209, 0.9599999785423279, 0.9199999570846558, 0.989999949932098, 0.979999959468841, 0.9799999594688416, 0.9899999499320984, 0.989999949932098, 0.969999969005584, 0.94999998807907, 0.96999996900558, 0.9599999785423279, 0.9599999785423279, 0.9899999499320984, 0.9099999666213989, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142, 0.9300000071525574, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142]
y_ss_back_acc  = [0.9300000071525574, 0.9099999666213989, 0.9199999570846558, 0.949999988079071, 0.8899999856948853, 0.85999995470047, 0.9199999570846558, 0.8299999833106995, 0.8199999928474426, 0.7699999809265137, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8799999952316284, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8799999952316284, 0.8100000023841858, 0.8199999928474426, 0.8399999737739563, 0.7599999904632568, 0.8100000023841858, 0.8199999928474426, 0.7899999618530273, 0.8499999642372131, 0.8199999928474426, 0.7799999713897705, 0.8700000047683716, 0.8399999737739563, 0.85999995470047, 0.7999999523162842, 0.6800000071525574, 0.8299999833106995, 0.7799999713897705, 0.8199999928474426, 0.7699999809265137, 0.8199999928474426, 0.8199999928474426, 0.7599999904632568, 0.8399999737739563, 0.7599999904632568, 0.8199999928474426, 0.7699999809265137, 0.8199999928474426, 0.7400000095367432, 0.7999999523162842, 0.8399999737739563, 0.7699999809265137, 0.7999999523162842, 0.7599999904632568, 0.8399999737739563, 0.8100000023841858, 0.7799999713897705, 0.7999999523162842, 0.8299999833106995, 0.7400000095367432, 0.7799999713897705, 0.7400000095367432, 0.8399999737739563, 0.7099999785423279, 0.8299999833106995, 0.7599999904632568, 0.8199999928474426, 0.7699999809265137, 0.8199999928474426, 0.7799999713897705, 0.7299999594688416, 0.8199999928474426, 0.8499999642372131, 0.7699999809265137, 0.699999988079071, 0.8299999833106995, 0.7999999523162842, 0.7199999690055847, 0.7599999904632568, 0.8100000023841858, 0.699999988079071, 0.8399999737739563, 0.75, 0.8199999928474426, 0.7400000095367432, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.7400000095367432, 0.7999999523162842, 0.7599999904632568, 0.7599999904632568, 0.7400000095367432, 0.75, 0.7299999594688416, 0.7199999690055847, 0.7699999809265137, 0.75, 0.699999988079071, 0.7899999618530273, 0.7199999690055847, 0.7400000095367432, 0.699999988079071, 0.8100000023841858, 0.7199999690055847, 0.7899999618530273, 0.7400000095367432, 0.7199999690055847, 0.7400000095367432, 0.7999999523162842, 0.699999988079071, 0.7999999523162842, 0.6899999976158142, 0.7599999904632568, 0.6699999570846558, 0.7299999594688416, 0.7599999904632568, 0.6899999976158142, 0.6899999976158142, 0.7599999904632568, 0.6800000071525574, 0.75, 0.7199999690055847, 0.7099999785423279, 0.699999988079071, 0.6599999666213989, 0.6499999761581421, 0.7199999690055847, 0.699999988079071, 0.7400000095367432, 0.7400000095367432, 0.6800000071525574, 0.699999988079071, 0.6899999976158142, 0.7400000095367432, 0.6599999666213989, 0.699999988079071, 0.7400000095367432, 0.6800000071525574, 0.6699999570846558, 0.6399999856948853, 0.75, 0.6200000047683716, 0.6599999666213989, 0.6599999666213989, 0.6699999570846558, 0.6200000047683716, 0.699999988079071, 0.5600000023841858, 0.6200000047683716, 0.6599999666213989, 0.6599999666213989, 0.699999988079071, 0.6299999952316284, 0.6200000047683716, 0.6800000071525574, 0.6699999570846558, 0.6800000071525574, 0.5399999618530273, 0.6899999976158142, 0.6499999761581421, 0.5600000023841858, 0.6200000047683716, 0.6899999976158142, 0.7400000095367432, 0.6699999570846558, 0.6899999976158142, 0.5600000023841858, 0.5600000023841858, 0.6200000047683716, 0.6599999666213989, 0.6399999856948853, 0.5899999737739563, 0.6599999666213989, 0.6399999856948853, 0.5199999809265137, 0.5999999642372131, 0.5999999642372131, 0.6100000143051147, 0.699999988079071, 0.5999999642372131, 0.6399999856948853, 0.5399999618530273, 0.5799999833106995, 0.5899999737739563, 0.5600000023841858, 0.5799999833106995, 0.6399999856948853, 0.5399999618530273, 0.5999999642372131, 0.5699999928474426, 0.5, 0.550000011920929, 0.5799999833106995, 0.5799999833106995, 0.5999999642372131, 0.5299999713897705, 0.5999999642372131, 0.5699999928474426, 0.6299999952316284, 0.5399999618530273, 0.5999999642372131, 0.4599999785423279, 0.699999988079071, 0.7199999690055847, 0.5, 0.47999998927116394, 0.5799999833106995, 0.5600000023841858, 0.5600000023841858, 0.5799999833106995, 0.6100000143051147, 0.5199999809265137, 0.4899999797344208, 0.5799999833106995, 0.5799999833106995, 0.47999998927116394, 0.5899999737739563, 0.4599999785423279, 0.4899999797344208, 0.5999999642372131, 0.5799999833106995, 0.5199999809265137, 0.5699999928474426, 0.5600000023841858, 0.5399999618530273, 0.5099999904632568, 0.7599999904632568, 0.5699999928474426, 0.5199999809265137, 0.5600000023841858, 0.5999999642372131, 0.4899999797344208, 0.5399999618530273, 0.41999998688697815, 0.6100000143051147, 0.6599999666213989, 0.5999999642372131, 0.5099999904632568, 0.5199999809265137, 0.5099999904632568, 0.5899999737739563, 0.6399999856948853, 0.6299999952316284, 0.5600000023841858, 0.6200000047683716, 0.550000011920929, 0.5199999809265137, 0.5999999642372131, 0.5699999928474426, 0.5399999618530273, 0.7799999713897705, 0.5799999833106995, 0.5899999737739563, 0.4599999785423279, 0.5299999713897705, 0.5399999618530273, 0.5600000023841858, 0.5899999737739563, 0.5399999618530273, 0.7400000095367432, 0.6699999570846558, 0.5299999713897705, 0.5199999809265137, 0.6299999952316284, 0.5199999809265137, 0.4599999785423279, 0.550000011920929, 0.5699999928474426, 0.6200000047683716, 0.5899999737739563, 0.6200000047683716, 0.5199999809265137, 0.5600000023841858, 0.5699999928474426, 0.5399999618530273, 0.5299999713897705, 0.5099999904632568, 0.6200000047683716, 0.4899999797344208, 0.5799999833106995, 0.47999998927116394, 0.5600000023841858, 0.4899999797344208, 0.5999999642372131, 0.6200000047683716, 0.4099999964237213, 0.5399999618530273, 0.6100000143051147, 0.429999977350235, 0.4599999785423279, 0.5199999809265137, 0.4699999988079071, 0.6599999666213989, 0.47999998927116394, 0.5099999904632568, 0.5799999833106995, 0.5600000023841858, 0.6200000047683716, 0.41999998688697815, 0.5899999737739563, 0.44999998807907104, 0.5399999618530273, 0.44999998807907104, 0.47999998927116394, 0.5799999833106995, 0.5299999713897705, 0.5099999904632568, 0.5799999833106995, 0.5699999928474426, 0.5, 0.5799999833106995, 0.5, 0.5799999833106995, 0.5999999642372131, 0.550000011920929, 0.5199999809265137, 0.47999998927116394, 0.550000011920929, 0.5199999809265137, 0.5, 0.5, 0.5399999618530273, 0.5199999809265137, 0.5099999904632568, 0.44999998807907104, 0.6399999856948853, 0.4699999988079071, 0.5099999904632568, 0.4399999976158142, 0.47999998927116394, 0.4899999797344208, 0.5, 0.550000011920929, 0.5, 0.4399999976158142, 0.44999998807907104, 0.550000011920929, 0.41999998688697815, 0.4599999785423279, 0.5, 0.5799999833106995, 0.5199999809265137, 0.5, 0.5600000023841858, 0.5, 0.5099999904632568, 0.5799999833106995, 0.5, 0.5699999928474426, 0.3999999761581421, 0.550000011920929, 0.4099999964237213, 0.47999998927116394, 0.4899999797344208, 0.5099999904632568, 0.5399999618530273, 0.41999998688697815, 0.5299999713897705, 0.47999998927116394, 0.5, 0.4099999964237213, 0.5600000023841858, 0.4599999785423279, 0.5600000023841858, 0.41999998688697815, 0.5399999618530273, 0.4699999988079071, 0.5799999833106995, 0.5099999904632568, 0.5199999809265137, 0.5199999809265137, 0.5199999809265137, 0.44999998807907104, 0.4399999976158142, 0.4899999797344208, 0.5600000023841858, 0.5600000023841858, 0.4699999988079071, 0.4399999976158142, 0.47999998927116394, 0.550000011920929, 0.429999977350235, 0.4599999785423279, 0.38999998569488525, 0.5199999809265137, 0.4599999785423279, 0.5, 0.4599999785423279, 0.35999998450279236, 0.429999977350235, 0.5, 0.4599999785423279, 0.429999977350235, 0.5099999904632568, 0.4599999785423279, 0.5, 0.5199999809265137, 0.5399999618530273, 0.4699999988079071, 0.41999998688697815, 0.5399999618530273, 0.4899999797344208, 0.38999998569488525, 0.5999999642372131, 0.5600000023841858, 0.429999977350235, 0.3999999761581421, 0.429999977350235, 0.429999977350235, 0.5399999618530273, 0.4699999988079071, 0.47999998927116394, 0.35999998450279236, 0.41999998688697815, 0.47999998927116394, 0.3999999761581421, 0.429999977350235, 0.5, 0.3999999761581421]


y_ss_acc       = [0.949999988079071, 0.9199999570846558, 0.8799999952316284, 0.9099999666213989, 0.9300000071525574, 0.8799999952316284, 0.949999988079071, 0.9099999666213989, 0.9199999570846558, 0.949999988079071, 0.8700000047683716, 0.8999999761581421, 0.85999995470047, 0.9399999976158142, 0.8799999952316284, 0.85999995470047, 0.8299999833106995, 0.8299999833106995, 0.8799999952316284, 0.9199999570846558, 0.9199999570846558, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8199999928474426, 0.8700000047683716, 0.8199999928474426, 0.8499999642372131, 0.9199999570846558, 0.8999999761581421, 0.85999995470047, 0.8700000047683716, 0.9199999570846558, 0.8199999928474426, 0.8899999856948853, 0.85999995470047, 0.8899999856948853, 0.8399999737739563, 0.8700000047683716, 0.8499999642372131, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.7699999809265137, 0.7799999713897705, 0.8100000023841858, 0.7999999523162842, 0.85999995470047, 0.7400000095367432, 0.8700000047683716, 0.8399999737739563, 0.8100000023841858, 0.8399999737739563, 0.8100000023841858, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.7999999523162842, 0.8899999856948853, 0.8399999737739563, 0.8100000023841858, 0.7999999523162842, 0.8799999952316284, 0.8299999833106995, 0.7699999809265137, 0.85999995470047, 0.8700000047683716, 0.8399999737739563, 0.85999995470047, 0.7999999523162842, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7799999713897705, 0.8999999761581421, 0.8399999737739563, 0.8999999761581421, 0.8299999833106995, 0.7199999690055847, 0.8700000047683716, 0.8299999833106995, 0.7599999904632568, 0.8700000047683716, 0.7799999713897705, 0.7799999713897705, 0.7599999904632568, 0.7799999713897705, 0.7899999618530273, 0.7799999713897705, 0.7999999523162842, 0.7899999618530273, 0.8499999642372131, 0.7899999618530273, 0.7400000095367432, 0.8100000023841858, 0.7999999523162842, 0.7699999809265137, 0.75, 0.7799999713897705, 0.7899999618530273, 0.8199999928474426, 0.75, 0.8299999833106995, 0.8199999928474426, 0.7899999618530273, 0.8100000023841858, 0.7699999809265137, 0.7599999904632568, 0.8100000023841858, 0.7099999785423279, 0.7799999713897705, 0.7999999523162842, 0.8100000023841858, 0.7799999713897705, 0.7799999713897705, 0.6499999761581421, 0.6800000071525574, 0.7299999594688416, 0.6899999976158142, 0.7599999904632568, 0.7999999523162842, 0.8100000023841858, 0.7099999785423279, 0.75, 0.7199999690055847, 0.8299999833106995, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.7799999713897705, 0.8299999833106995, 0.7599999904632568, 0.699999988079071, 0.7599999904632568, 0.6499999761581421, 0.7299999594688416, 0.7599999904632568, 0.7400000095367432, 0.7699999809265137, 0.6299999952316284, 0.7299999594688416, 0.6899999976158142, 0.6599999666213989, 0.7400000095367432, 0.6599999666213989, 0.7299999594688416, 0.75, 0.7199999690055847, 0.6499999761581421, 0.6200000047683716, 0.7599999904632568, 0.6800000071525574, 0.75, 0.7400000095367432, 0.7199999690055847, 0.7699999809265137, 0.7599999904632568, 0.7099999785423279, 0.7699999809265137, 0.6800000071525574, 0.7400000095367432, 0.6800000071525574, 0.6499999761581421, 0.6699999570846558, 0.7899999618530273, 0.6100000143051147, 0.7999999523162842, 0.6599999666213989, 0.6499999761581421, 0.6399999856948853, 0.6399999856948853, 0.6200000047683716, 0.699999988079071, 0.699999988079071, 0.5799999833106995, 0.6800000071525574, 0.6699999570846558, 0.75, 0.5999999642372131, 0.6899999976158142, 0.6499999761581421, 0.7400000095367432, 0.6499999761581421, 0.6499999761581421, 0.5699999928474426, 0.6699999570846558, 0.6899999976158142, 0.6200000047683716, 0.6599999666213989, 0.6499999761581421, 0.5999999642372131, 0.6599999666213989, 0.6299999952316284, 0.6100000143051147, 0.6499999761581421, 0.6599999666213989, 0.6299999952316284, 0.6499999761581421, 0.6599999666213989, 0.5699999928474426, 0.6499999761581421, 0.6800000071525574, 0.6100000143051147, 0.5099999904632568, 0.6599999666213989, 0.6200000047683716, 0.6299999952316284, 0.5899999737739563, 0.6200000047683716, 0.5999999642372131, 0.6100000143051147, 0.6599999666213989, 0.5299999713897705, 0.6800000071525574, 0.6699999570846558, 0.5999999642372131, 0.6499999761581421, 0.5199999809265137, 0.6100000143051147, 0.5899999737739563, 0.5799999833106995, 0.6100000143051147, 0.6200000047683716, 0.5299999713897705, 0.6499999761581421, 0.6399999856948853, 0.550000011920929, 0.6499999761581421, 0.550000011920929, 0.5699999928474426, 0.5799999833106995, 0.6299999952316284, 0.6399999856948853, 0.5699999928474426, 0.7299999594688416, 0.6200000047683716, 0.6299999952316284, 0.6499999761581421, 0.5699999928474426, 0.6499999761581421, 0.7099999785423279, 0.5600000023841858, 0.7199999690055847, 0.6499999761581421, 0.6599999666213989, 0.6499999761581421, 0.6200000047683716, 0.6699999570846558, 0.5600000023841858, 0.5699999928474426, 0.6800000071525574, 0.6599999666213989, 0.6200000047683716, 0.6599999666213989, 0.7299999594688416, 0.5699999928474426, 0.6599999666213989, 0.6699999570846558, 0.6599999666213989, 0.6299999952316284, 0.5799999833106995, 0.6499999761581421, 0.5799999833106995, 0.7199999690055847, 0.6399999856948853, 0.5899999737739563, 0.6299999952316284, 0.6200000047683716, 0.6899999976158142, 0.6399999856948853, 0.6299999952316284, 0.6100000143051147, 0.6299999952316284, 0.6100000143051147, 0.5699999928474426, 0.550000011920929, 0.5999999642372131, 0.6399999856948853, 0.5999999642372131, 0.5899999737739563, 0.5399999618530273, 0.5399999618530273, 0.6299999952316284, 0.6100000143051147, 0.5799999833106995, 0.5799999833106995, 0.6899999976158142, 0.550000011920929, 0.4699999988079071, 0.6800000071525574, 0.6299999952316284, 0.5299999713897705, 0.5, 0.5199999809265137, 0.6200000047683716, 0.5600000023841858, 0.5699999928474426, 0.5899999737739563, 0.550000011920929, 0.4899999797344208, 0.550000011920929, 0.5, 0.5199999809265137, 0.5899999737739563, 0.6299999952316284, 0.429999977350235, 0.5999999642372131, 0.5, 0.5899999737739563, 0.6100000143051147, 0.6699999570846558, 0.5699999928474426, 0.6100000143051147, 0.5600000023841858, 0.699999988079071, 0.5399999618530273, 0.5799999833106995, 0.5600000023841858, 0.5600000023841858, 0.5999999642372131, 0.5299999713897705, 0.5899999737739563, 0.5199999809265137, 0.6499999761581421, 0.5799999833106995, 0.550000011920929, 0.5600000023841858, 0.47999998927116394, 0.5, 0.6200000047683716, 0.5799999833106995, 0.5899999737739563, 0.4699999988079071, 0.5899999737739563, 0.6100000143051147, 0.5299999713897705, 0.6200000047683716, 0.6100000143051147, 0.6299999952316284, 0.5799999833106995, 0.5299999713897705, 0.5999999642372131, 0.5799999833106995, 0.5699999928474426, 0.5299999713897705, 0.38999998569488525, 0.5899999737739563, 0.5199999809265137, 0.5699999928474426, 0.550000011920929, 0.5699999928474426, 0.5199999809265137, 0.5199999809265137, 0.5099999904632568, 0.5199999809265137, 0.4699999988079071, 0.5899999737739563, 0.5, 0.5999999642372131, 0.5, 0.6200000047683716, 0.5699999928474426, 0.5799999833106995, 0.6899999976158142, 0.6200000047683716, 0.5399999618530273, 0.5399999618530273, 0.5600000023841858, 0.5699999928474426, 0.47999998927116394, 0.5899999737739563, 0.550000011920929, 0.5199999809265137, 0.5699999928474426, 0.6399999856948853, 0.4899999797344208, 0.5799999833106995, 0.6299999952316284, 0.6499999761581421, 0.6399999856948853, 0.6100000143051147, 0.6599999666213989, 0.5999999642372131, 0.5899999737739563, 0.550000011920929, 0.4599999785423279, 0.5699999928474426, 0.6399999856948853, 0.5399999618530273, 0.699999988079071, 0.5799999833106995, 0.5399999618530273, 0.5199999809265137, 0.550000011920929, 0.4899999797344208, 0.6299999952316284, 0.5600000023841858, 0.6699999570846558, 0.5600000023841858, 0.4899999797344208, 0.5999999642372131, 0.5, 0.5, 0.4899999797344208, 0.5799999833106995, 0.5199999809265137, 0.5699999928474426, 0.5299999713897705, 0.5399999618530273, 0.5, 0.4599999785423279, 0.5199999809265137, 0.5699999928474426, 0.5099999904632568, 0.5899999737739563, 0.4699999988079071]


y_hfu_back_acc = [0.9099999666213989, 0.949999988079071, 0.9199999570846558, 0.9699999690055847, 0.949999988079071, 0.9399999976158142, 0.9399999976158142, 0.8899999856948853, 0.9599999785423279, 0.9300000071525574, 0.949999988079071, 0.8399999737739563, 0.8999999761581421, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.14999999105930328, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.17000000178813934, 0.07000000029802322, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.19999998807907104, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.09999999403953552, 0.17999999225139618, 0.07999999821186066, 0.12999999523162842, 0.19999998807907104, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.1599999964237213, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.11999999731779099, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.1599999964237213, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.1599999964237213, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.14999999105930328, 0.03999999910593033, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.19999998807907104, 0.1599999964237213, 0.12999999523162842, 0.03999999910593033, 0.12999999523162842, 0.07999999821186066, 0.19999998807907104, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.1599999964237213, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.10999999940395355, 0.14000000059604645, 0.11999999731779099, 0.17000000178813934, 0.12999999523162842, 0.019999999552965164, 0.09999999403953552, 0.1599999964237213, 0.09999999403953552, 0.10999999940395355, 0.1599999964237213, 0.07999999821186066, 0.1599999964237213, 0.05999999865889549, 0.17999999225139618, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.19999998807907104, 0.09999999403953552, 0.11999999731779099, 0.17999999225139618, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.17000000178813934, 0.09999999403953552, 0.07999999821186066, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.1899999976158142, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.14999999105930328, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.08999999612569809, 0.17000000178813934, 0.09999999403953552, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.1599999964237213, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.1599999964237213, 0.08999999612569809, 0.11999999731779099, 0.14999999105930328, 0.14000000059604645, 0.03999999910593033, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.17000000178813934, 0.14000000059604645, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.07999999821186066, 0.1599999964237213, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.07000000029802322, 0.1599999964237213, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.17000000178813934, 0.03999999910593033, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.1599999964237213, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.19999998807907104, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.19999998807907104, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.14000000059604645, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.1599999964237213, 0.12999999523162842, 0.03999999910593033, 0.07999999821186066, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552]


y_hfu_acc      = [0.9199999570846558, 0.9599999785423279, 0.9899999499320984, 0.949999988079071, 0.949999988079071, 0.9199999570846558, 0.9899999499320984, 0.9799999594688416, 0.9599999785423279, 0.9300000071525574, 0.9799999594688416, 0.9599999785423279, 0.949999988079071, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.17000000178813934, 0.029999999329447746, 0.08999999612569809, 0.07999999821186066, 0.14000000059604645, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.17999999225139618, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.1599999964237213, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.04999999701976776, 0.12999999523162842, 0.11999999731779099, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.14000000059604645, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.14999999105930328, 0.09999999403953552, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.04999999701976776, 0.03999999910593033, 0.1599999964237213, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.11999999731779099, 0.029999999329447746, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.12999999523162842, 0.07999999821186066, 0.17999999225139618, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.14000000059604645, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.03999999910593033, 0.07999999821186066, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.029999999329447746, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.14999999105930328, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.03999999910593033, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.11999999731779099, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.04999999701976776, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.09999999403953552, 0.1899999976158142, 0.14000000059604645, 0.12999999523162842, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.17000000178813934, 0.1599999964237213, 0.09999999403953552, 0.17999999225139618, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.14999999105930328, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.07000000029802322, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.14999999105930328, 0.17999999225139618, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.03999999910593033, 0.09999999403953552, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.03999999910593033, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(80):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_ss_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_ss_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)


plt.figure()
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (Er.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (Er.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (Er.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 301, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=16)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_epoch_no_back_acc_temp.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Server_acc/cifar_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_fr = [86.18, 87.19, 86.65, 86.60, 85.95]
unl_br = [72.84, 74.43, 74.16, 73.98, 73.64 ]
unl_vibu = [74.66, 76.07, 75.56, 75.17, 74.95  ]
#unl_self_r = [82.35, 82.11, 83.36, 82.16, 82.79 ]
unl_hess_r = [73.21,  73.66, 74.32, 74.00, 74.17 ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

#
# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=l_w, markersize=m_s)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='CRFU',linewidth=l_w,  markersize=m_s)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='CRFU-SS',linewidth=l_w, markersize=m_s)



#plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(70 ,81,2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_er_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Server_acc/cifar_Acc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.05', '0.1', '0.15', '0.2', '0.25']

unl_fr = [80.16, 80.16, 80.16, 80.16, 80.16 ]
unl_br = [74.51, 74.08, 75.55, 75.33, 73.54 ]
unl_vibu = [74.44, 74.46, 75.2, 75.81, 75.84 ]
unl_self_r = [80.64, 80.3, 79.82, 79.94, 79.27 ]
unl_hess_r = [89.98,  77.08, 83, 64.74, 96.74  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)
#plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(88 ,101,2)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_acc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Server_backAcc/cifar_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels =     ['2%', '4%', '6%', '8%', '10%']
unl_fr =     [0.0, 0.0, 0.0, 0.0, 0.0 ]
unl_br =     [0.6, 0.05, 1.13, 0.525, 1.14 ]
unl_vibu =   [1.,  1.05, 1.7,  1.1, 1.28 ]
#unl_self_r = [0.0, 0.0025, 0.0072, 0.003, 0.005]
unl_hess_r = [0.6, 0.00, 1.267, 0.125, 0.5 ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,5,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{EDR}$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_er_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Server_backAcc/cifar_BackAcc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.05', '0.1', '0.15', '0.2', '0.25']

unl_fr = [0.0, 0.0, 0.0, 0.0, 0.0]
unl_br = [2.267, 2.533, 4.233, 2.767, 1.067 ]
unl_vibu = [3.967, 3.533, 3.7, 4.567, 4.7]
unl_self_r = [4.9, 4.733, 4.233, 4.333, 4.3 ]
unl_hess_r = [89.98,  77.08, 83, 64.74, 96.74  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)

#plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,2.1,0.5)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_backacc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_CIFAR/Server_runtime/cifar_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
unl_fr = [10*10*2.76 , 10*10*2.76, 10*10*2.76 , 10*10*2.76, 10*10*2.76   ]
unl_br = [9*100/5000*2.76, 6*100/5000*2.76 , 14*100/5000*2.76 , 11*100/5000*2.76 , 12*100/5000*2.76 ]
unl_vib = [9*100/5000*2.76, 7*100/5000*2.76 , 13*100/5000*2.76 , 11*100/5000*2.76 , 9*100/5000*2.76 ]
#unl_self_r = [2*80*100/5000/100*20*2.76, 2*57*100/6000*2.76, 2*50*100/6000*2.76, 2*76*100/6000*2.76, 2*78*100/6000*2.76]
unl_hess_r = [11*100/5000 *2.76 + 27.6 , 7*100/5000 *2.76  +27.6, 10*100/5000 *2.76  + 27.6 , 19*100/5000 *2.76  +27.6, 22*100/5000 *2.76  +27.6 ]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
# plt.bar(x - width / 2 - width / 8 + width / 8, unl_br, width=0.168, label='VBU', color='orange', hatch='\\')
# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='VIBU-SS', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='tomato', hatch='-')

plt.bar(x - width / 2.5 ,  unl_vib, width=width/3, label='RFU', color='g', hatch='x')
plt.bar(x, unl_br, width=width/3, label='VBU', color='orange', hatch='o')
plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='\\')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 33.1, 5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/RFU_experiments/ON_CIFAR/Server_runtime/cifar_rt_ur_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0.05', '0.1', '0.15', '0.2', '0.25']
unl_fr = [10*10*2.76 , 10*10*2.76, 10*10*2.76 , 10*10*2.76, 10*10*2.76   ]
unl_br = [27*100/6000*2.76, 24*100/6000*2.76, 20*100/6000*2.76, 18*100/6000*2.76, 22*100/6000*2.76]
unl_vib = [31*100/6000*2.76, 24*100/6000*2.76, 20*100/6000*2.76, 24*100/6000*2.76, 20*100/6000*2.76]
unl_self_r = [2*56*100/6000*2.76, 2*50*100/6000*2.76, 2*56*100/6000*2.76, 2*50*100/6000*2.76, 2*48*100/6000*2.76]
unl_hess_r = [40*100/6000*2.76 +27.6 , 16*100/6000*2.76 +27.6, 9*100/6000*2.76 +27.6 , 17*100/6000*2.76 +27.6, 6*100/6000*2.76 +27.6 ]

# unl_hess_r = [,  3, 9, 10]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
plt.bar(x - width / 4 - width / 8, unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
plt.bar(x - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')

plt.bar(x + width / 4, unl_self_r, width=0.168, label='IBFU-SS', color='g', hatch='x')


# plt.bar(x + width / 2 - width / 8, unl_hess_r, width=0.148, label='HFU', hatch='-')
# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 7, 1.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper right', fontsize=15)
plt.xlabel('$\\beta_u$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('cifar_rt_ur_bar.png', dpi=200)
plt.show()


==> Figures/RFU_experiments/ON_FMNIST/Epoch/Epoch_on_backdoor/fmnist_epoch_acc_06.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9375, 0.9375, 0.8125, 0.8125, 0.6875, 0.375, 0.625, 0.4375, 0.5625, 0.3125, 0.375, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.875, 1.0, 1.0, 1.0, 0.9375, 1.0, 1.0, 1.0, 1.0, 0.9375, 1.0, 0.9375, 0.9375, 1.0, 1.0, 0.9375, 0.9375, 0.9375, 1.0, 0.875, 0.9375, 1.0, 0.875, 0.9375, 1.0, 0.8125, 0.9375, 0.9375, 0.875, 0.8125, 0.875, 0.875, 0.9375, 0.8125, 0.8125, 0.875, 0.875, 0.75, 0.6875, 0.8125, 0.875, 0.75, 0.8125, 0.875, 0.75, 0.625, 0.625, 0.625, 0.625, 0.5, 0.5625, 0.625, 0.5, 0.5625, 0.625, 0.5, 0.4375, 0.3125, 0.125, 0.4375, 0.5, 0.375, 0.3125, 0.3125, 0.5, 0.25, 0.3125, 0.25, 0.1875, 0.3125, 0.1875, 0.1875, 0.3125, 0.0625, 0.3125, 0.1875, 0.3125, 0.1875, 0.25, 0.3125, 0.3125, 0.25, 0.3125, 0.1875, 0.1875, 0.25, 0.25, 0.4375, 0.125, 0.125, 0.25, 0.3125, 0.4375, 0.125, 0.5, 0.3125, 0.0625, 0.25, 0.1875, 0.375, 0.125, 0.125, 0.25, 0.1875, 0.1875, 0.25, 0.1875, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.25, 0.1875, 0.25, 0.3125, 0.3125, 0.3125, 0.125, 0.25, 0.0625, 0.25, 0.1875, 0.25, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.25, 0.25, 0.0625, 0.25, 0.1875, 0.1875, 0.1875, 0.3125, 0.125, 0.125, 0.0625, 0.125, 0.25, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.0, 0.25, 0.125, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.25, 0.125, 0.125, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.1875, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.125, 0.25, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.375, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.3125, 0.0625, 0.0625, 0.0625, 0.25, 0.25, 0.3125, 0.0625, 0.0, 0.1875, 0.1875, 0.1875, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.0, 0.125, 0.125, 0.125, 0.0, 0.0, 0.0, 0.125, 0.0, 0.125, 0.125, 0.125, 0.25, 0.0, 0.0, 0.1875, 0.25, 0.25, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0, 0.125, 0.3125, 0.0, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.1875, 0.125, 0.0, 0.1875, 0.0, 0.25, 0.25, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.125, 0.0625, 0.0, 0.1875, 0.3125, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.1875, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.25, 0.0, 0.0, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.1875, 0.1875, 0.3125, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.0625, 0.1875, 0.125, 0.0, 0.25, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.3125, 0.5625, 0.0625, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.3125, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.125, 0.1875, 0.1875, 0.1875, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.1875, 0.1875, 0.25, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.375, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.3125, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.0, 0.25, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.25, 0.0625, 0.0, 0.0625, 0.25, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.1875, 0.25, 0.1875, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.25, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.25, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.25, 0.125, 0.1875, 0.0, 0.125, 0.1875, 0.0625, 0.125, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.25, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.0625, 0.1875, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.0, 0.0, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.3125, 0.3125, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.25, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.1875, 0.1875, 0.0, 0.375, 0.125, 0.125, 0.0, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.25, 0.25, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.25, 0.25, 0.0, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.25, 0.3125, 0.0, 0.0, 0.25, 0.0625, 0.1875, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.25, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.125, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.1875, 0.1875, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.0, 0.25, 0.125, 0.0625, 0.25, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.25, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.3125, 0.0, 0.3125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.25, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.0, 0.125, 0.1875, 0.125, 0.0, 0.0, 0.1875, 0.1875, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.0625, 0.1875, 0.0625, 0.0, 0.0625, 0.3125, 0.125, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.25, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.3125, 0.0625, 0.25, 0.0625, 0.375, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.1875, 0.1875, 0.1875, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.25, 0.0625, 0.0, 0.25, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.25, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.25, 0.0625, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.1875, 0.125, 0.25, 0.0625, 0.25, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.3125, 0.1875, 0.0625, 0.125, 0.1875, 0.25, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0, 0.25, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.375, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.25, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.375, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.3125, 0.125, 0.0625, 0.25, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.1875, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0, 0.0, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0, 0.0625, 0.25, 0.125, 0.0, 0.1875, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.125, 0.125, 0.125, 0.0, 0.125, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.25, 0.1875, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.125, 0.375, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.25, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.0, 0.1875, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.3125, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.3125, 0.125, 0.1875, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.25, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.1875, 0.0, 0.125, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.1875, 0.0, 0.125, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.25, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.25, 0.0, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.375, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.25, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.1875, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.25, 0.0, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.3125, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.1875, 0.0625, 0.125, 0.125, 0.1875, 0.0625, 0.0, 0.125, 0.0, 0.25, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.25, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.4375, 0.25, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.0625, 0.3125, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.25, 0.1875, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.25, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.0625, 0.1875, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.25, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.0, 0.1875, 0.0, 0.1875, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.25, 0.125, 0.1875, 0.1875, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.125, 0.0, 0.25, 0.0625, 0.1875, 0.1875, 0.125, 0.125, 0.0, 0.0, 0.25, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.25, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0, 0.0, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.25, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.25, 0.125, 0.0, 0.1875, 0.25, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.25, 0.1875, 0.1875, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.125, 0.3125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.1875, 0.25, 0.0, 0.25, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.25, 0.125, 0.1875, 0.25, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.3125, 0.0, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.25, 0.1875, 0.0625, 0.0625, 0.1875, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.3125, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.25, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.1875, 0.25, 0.125, 0.1875, 0.25, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.3125, 0.0, 0.0625, 0.0, 0.0, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.3125, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.25, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.125, 0.25, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.25, 0.3125, 0.3125, 0.125, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.25, 0.0625, 0.0, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.25, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.1875, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.125, 0.1875, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.25, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.1875, 0.125, 0.1875, 0.25, 0.0, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.125, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.25, 0.0, 0.1875, 0.25, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.25, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.25, 0.125, 0.0625, 0.3125, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.0625, 0.1875, 0.125, 0.1875, 0.25, 0.1875, 0.1875, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.1875, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.125, 0.25, 0.125, 0.125, 0.0625, 0.1875, 0.1875, 0.25, 0.1875, 0.25, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.125, 0.25, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.25, 0.1875, 0.125, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.3125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.25, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.0, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.1875, 0.1875, 0.0625, 0.0, 0.125, 0.1875, 0.0625, 0.375, 0.0, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.3125, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.25, 0.125, 0.25, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0, 0.0625, 0.1875, 0.125, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.3125, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.3125, 0.0, 0.0, 0.125, 0.25, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0, 0.0, 0.1875, 0.1875, 0.125, 0.125, 0.1875, 0.0, 0.1875, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.3125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.25, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.0, 0.3125, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.0, 0.25, 0.25, 0.25, 0.0625, 0.125, 0.0, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.3125, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.25, 0.125, 0.0625, 0.125, 0.3125, 0.1875, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.0, 0.125, 0.25, 0.0, 0.1875, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0, 0.0, 0.25, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.0625, 0.1875, 0.25, 0.0625, 0.0625, 0.0, 0.125, 0.25, 0.125, 0.125, 0.0625, 0.0625, 0.25, 0.0625, 0.0, 0.0625, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.125, 0.1875, 0.1875, 0.0, 0.25, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.1875, 0.1875, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.25, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.3125, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.375, 0.25, 0.0, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0, 0.1875, 0.0, 0.125, 0.0, 0.0, 0.1875, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.25, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.3125, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.25, 0.125, 0.1875, 0.0625, 0.3125, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.1875, 0.1875, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.25, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.125, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.25, 0.125, 0.25, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.25, 0.0625, 0.1875, 0.0625, 0.3125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.25, 0.0, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.25, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.3125, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.1875, 0.0625, 0.1875, 0.0, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.375, 0.1875, 0.3125, 0.1875, 0.0, 0.0, 0.0, 0.1875, 0.1875, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.25, 0.0, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.1875, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.3125, 0.125, 0.0625, 0.0625, 0.125, 0.3125, 0.125, 0.25, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.3125, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.25, 0.125, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.0, 0.1875, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.25, 0.0, 0.0625, 0.125, 0.25, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.25, 0.0625, 0.125, 0.3125, 0.0, 0.1875, 0.25, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.1875, 0.3125, 0.1875, 0.0, 0.1875, 0.0, 0.1875, 0.25, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.25, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.25, 0.125, 0.0625, 0.0625, 0.0, 0.3125, 0.0625, 0.1875, 0.0, 0.1875, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.25, 0.125, 0.125, 0.0, 0.1875, 0.3125, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.0, 0.0, 0.0, 0.125, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.4375, 0.0, 0.0, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.25, 0.125, 0.25, 0.0625, 0.1875, 0.0, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.1875, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0, 0.0, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.125, 0.125, 0.125, 0.25, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.25, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.3125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.125, 0.0, 0.25, 0.0, 0.1875, 0.0, 0.0, 0.25, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.25, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.0, 0.25, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.375, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.25, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.25, 0.0625, 0.0, 0.25, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.1875, 0.25, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.25, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.1875, 0.1875, 0.1875, 0.0, 0.0, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.3125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.125, 0.125, 0.1875, 0.4375, 0.1875, 0.0625, 0.1875, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9375, 1.0, 0.75, 0.875, 0.875, 0.9375, 0.5625, 0.75, 0.625, 0.4375, 0.25, 0.375, 0.3125, 0.25, 0.3125, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [1.0, 0.9375, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9375, 1.0, 0.9375, 1.0, 1.0, 0.9375, 0.875, 0.875, 0.9375, 1.0, 0.9375, 1.0, 0.9375, 0.875, 0.875, 1.0, 1.0, 0.9375, 1.0, 1.0, 0.9375, 0.875, 0.875, 0.9375, 0.875, 1.0, 0.875, 1.0, 0.9375, 1.0, 0.75, 0.875, 0.8125, 0.8125, 0.75, 0.625, 0.8125, 0.75, 0.9375, 0.9375, 0.75, 0.6875, 0.5625, 0.75, 0.625, 0.5625, 0.75, 0.625, 0.5, 0.375, 0.4375, 0.5625, 0.5625, 0.5625, 0.5625, 0.375, 0.3125, 0.375, 0.5, 0.375, 0.25, 0.25, 0.375, 0.5625, 0.4375, 0.625, 0.3125, 0.4375, 0.4375, 0.25, 0.375, 0.5625, 0.125, 0.1875, 0.5, 0.1875, 0.3125, 0.125, 0.25, 0.3125, 0.1875, 0.1875, 0.125, 0.25, 0.25, 0.125, 0.1875, 0.125, 0.1875, 0.0625, 0.25, 0.1875, 0.125, 0.125, 0.125, 0.25, 0.1875, 0.0625, 0.125, 0.125, 0.25, 0.25, 0.0625, 0.0, 0.4375, 0.1875, 0.1875, 0.375, 0.375, 0.125, 0.125, 0.0625, 0.1875, 0.375, 0.1875, 0.125, 0.125, 0.0625, 0.3125, 0.125, 0.1875, 0.1875, 0.0, 0.3125, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.1875, 0.1875, 0.1875, 0.1875, 0.25, 0.125, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.25, 0.125, 0.1875, 0.1875, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.3125, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.25, 0.25, 0.1875, 0.1875, 0.0625, 0.125, 0.1875, 0.1875, 0.25, 0.1875, 0.1875, 0.1875, 0.1875, 0.0625, 0.125, 0.1875, 0.125, 0.25, 0.25, 0.3125, 0.125, 0.1875, 0.125, 0.25, 0.1875, 0.25, 0.25, 0.125, 0.1875, 0.0625, 0.0, 0.125, 0.25, 0.3125, 0.1875, 0.1875, 0.0625, 0.25, 0.0625, 0.3125, 0.125, 0.0625, 0.0625, 0.125, 0.3125, 0.3125, 0.125, 0.3125, 0.25, 0.125, 0.25, 0.25, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.1875, 0.25, 0.1875, 0.375, 0.3125, 0.0, 0.1875, 0.1875, 0.125, 0.375, 0.125, 0.125, 0.25, 0.125, 0.25, 0.0625, 0.125, 0.25, 0.0625, 0.1875, 0.125, 0.125, 0.1875, 0.0, 0.1875, 0.0, 0.1875, 0.3125, 0.1875, 0.125, 0.125, 0.25, 0.25, 0.0625, 0.0625, 0.0625, 0.25, 0.0, 0.1875, 0.25, 0.1875, 0.125, 0.3125, 0.0625, 0.3125, 0.125, 0.25, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.3125, 0.3125, 0.3125, 0.125, 0.1875, 0.25, 0.1875, 0.25, 0.125, 0.3125, 0.3125, 0.25, 0.3125, 0.0625, 0.1875, 0.1875, 0.3125, 0.3125, 0.25, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.25, 0.125, 0.125, 0.1875, 0.1875, 0.0, 0.1875, 0.1875, 0.25, 0.0625, 0.25, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.1875, 0.125, 0.0, 0.1875, 0.25, 0.125, 0.0625, 0.125, 0.0625, 0.3125, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.25, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.25, 0.1875, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.25, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.25, 0.0, 0.1875, 0.0625, 0.125, 0.25, 0.25, 0.125, 0.125, 0.1875, 0.25, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0, 0.0, 0.0, 0.0625, 0.0625, 0.25, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.25, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.3125, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.25, 0.0, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.3125, 0.125, 0.0, 0.0, 0.125, 0.0, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.25, 0.1875, 0.125, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.125, 0.25, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.25, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.1875, 0.25, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.0625, 0.1875, 0.125, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.1875, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.25, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.1875, 0.0625, 0.25, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.25, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.0625, 0.25, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.1875, 0.0625, 0.25, 0.0625, 0.1875, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.25, 0.3125, 0.0625, 0.0625, 0.1875, 0.25, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.25, 0.0, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.25, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.0625, 0.1875, 0.25, 0.0625, 0.0, 0.25, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.25, 0.1875, 0.0, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.25, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.125, 0.25, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.25, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.25, 0.0, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.1875, 0.0625, 0.0625, 0.25, 0.1875, 0.125, 0.25, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.1875, 0.0, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.1875, 0.1875, 0.125, 0.25, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.1875, 0.25, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.0, 0.25, 0.0625, 0.0625, 0.1875, 0.25, 0.0, 0.1875, 0.1875, 0.25, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.3125, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.25, 0.0625, 0.1875, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.25, 0.125, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.25, 0.125, 0.0625, 0.125, 0.3125, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.3125, 0.0, 0.3125, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.25, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.25, 0.125, 0.0, 0.0, 0.1875, 0.1875, 0.125, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.0, 0.25, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.375, 0.0625, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.25, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.3125, 0.0625, 0.1875, 0.0, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.25, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.25, 0.25, 0.0625, 0.1875, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.25, 0.1875, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.25, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.3125, 0.0625, 0.0, 0.1875, 0.1875, 0.0, 0.125, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.25, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.25, 0.0625, 0.25, 0.125, 0.125, 0.3125, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.25, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.0, 0.3125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.25, 0.125, 0.25, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.25, 0.0, 0.125, 0.125, 0.125, 0.25, 0.125, 0.125, 0.25, 0.25, 0.0625, 0.0, 0.0625, 0.25, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.0625, 0.0, 0.1875, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.25, 0.1875, 0.125, 0.0, 0.25, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.25, 0.0625, 0.1875, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.25, 0.0, 0.1875, 0.0, 0.0, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.25, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.25, 0.0625, 0.0625, 0.25, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.1875, 0.3125, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.3125, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.1875, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.3125, 0.125, 0.25, 0.0, 0.0, 0.0, 0.0, 0.125, 0.1875, 0.375, 0.0625, 0.1875, 0.0, 0.0, 0.125, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.0, 0.25, 0.125, 0.125, 0.3125, 0.1875, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.25, 0.125, 0.0, 0.125, 0.1875, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.125, 0.125, 0.1875, 0.1875, 0.1875, 0.0625, 0.25, 0.3125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.25, 0.0625, 0.0, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.25, 0.0625, 0.25, 0.125, 0.0, 0.3125, 0.0, 0.25, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0, 0.0, 0.25, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.25, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.25, 0.0625, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0, 0.1875, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.3125, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.25, 0.3125, 0.0, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.0, 0.25, 0.1875, 0.0, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.25, 0.1875, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.25, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.3125, 0.0625, 0.1875, 0.25, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.1875, 0.1875, 0.0625, 0.125, 0.0625, 0.0, 0.3125, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.0625, 0.1875, 0.125, 0.1875, 0.125, 0.125, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.1875, 0.1875, 0.0, 0.1875, 0.0, 0.0, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.0, 0.1875, 0.0625, 0.1875, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.25, 0.0625, 0.25, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.1875, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.1875, 0.25, 0.1875, 0.0625, 0.0625, 0.125, 0.25, 0.1875, 0.0625, 0.125, 0.0, 0.1875, 0.0, 0.1875, 0.1875, 0.0625, 0.1875, 0.0, 0.0, 0.1875, 0.25, 0.125, 0.1875, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.25, 0.0625, 0.3125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.375, 0.1875, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.0625, 0.125, 0.0, 0.25, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.25, 0.125, 0.25, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.3125, 0.125, 0.0, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.1875, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.1875, 0.0625, 0.125, 0.3125, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.0625, 0.25, 0.0, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.25, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.25, 0.0, 0.125, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.25, 0.0625, 0.1875, 0.0, 0.125, 0.25, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.25, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.1875, 0.1875, 0.125, 0.1875, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.125, 0.3125, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.125, 0.25, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.25, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0, 0.0, 0.0, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.25, 0.0, 0.1875, 0.0625, 0.0625, 0.3125, 0.125, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.3125, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.0, 0.0, 0.0, 0.1875, 0.0625, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.0625, 0.1875, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.25, 0.0625, 0.25, 0.0625, 0.1875, 0.125, 0.1875, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.25, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.25, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.1875, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.1875, 0.1875, 0.0, 0.0, 0.1875, 0.1875, 0.0625, 0.25, 0.125, 0.1875, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.25, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.1875, 0.125, 0.1875, 0.0, 0.1875, 0.0, 0.0625, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.3125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.125, 0.125, 0.125, 0.25, 0.0, 0.1875, 0.0, 0.0, 0.0, 0.375, 0.0, 0.1875, 0.125, 0.0, 0.0, 0.0, 0.0, 0.125, 0.125, 0.0, 0.0625, 0.1875, 0.0, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.0625, 0.1875, 0.0, 0.125, 0.1875, 0.0, 0.3125, 0.125, 0.0, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.1875, 0.25, 0.0, 0.0, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.1875, 0.0, 0.0625, 0.3125, 0.0, 0.25, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.125, 0.125, 0.25, 0.125, 0.0, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.3125, 0.0625, 0.25, 0.0625, 0.25, 0.1875, 0.0, 0.0, 0.0625, 0.0, 0.3125, 0.0625, 0.0625, 0.125, 0.0, 0.25, 0.1875, 0.1875, 0.0, 0.0, 0.125, 0.1875, 0.1875, 0.125, 0.1875, 0.125, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.25, 0.0, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.0, 0.1875, 0.1875, 0.125, 0.1875, 0.0, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.25, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.3125, 0.125, 0.125, 0.0, 0.0625, 0.3125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.0625, 0.125, 0.0625, 0.0, 0.25, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.25, 0.25, 0.0625, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.0, 0.1875, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.25, 0.0, 0.0625, 0.0, 0.0, 0.125, 0.125, 0.0, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.0, 0.0, 0.0, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.3125, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.1875, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.1875, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.25, 0.25, 0.0, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.0, 0.1875, 0.0, 0.0, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.1875, 0.0, 0.3125, 0.125, 0.1875, 0.0, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.25, 0.0, 0.125, 0.0, 0.125, 0.0, 0.0, 0.125, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.125, 0.125, 0.1875, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.1875, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.25, 0.0625, 0.125, 0.0, 0.0, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.1875, 0.1875, 0.0, 0.125, 0.0, 0.0, 0.0, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0, 0.0625, 0.25, 0.0625, 0.0625, 0.25, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.25, 0.1875, 0.0625, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0, 0.0, 0.125, 0.125, 0.1875, 0.0, 0.25, 0.0, 0.125, 0.1875, 0.0, 0.1875, 0.25, 0.0625, 0.1875, 0.125, 0.1875, 0.3125, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.1875, 0.1875, 0.125, 0.0625, 0.25, 0.1875, 0.0625, 0.1875, 0.125, 0.0625, 0.25, 0.0625, 0.25, 0.0625, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.0, 0.0, 0.0, 0.125, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.0, 0.0, 0.125, 0.25, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.0, 0.25, 0.125, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.25, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.3125, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.25, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.25, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.3125, 0.1875, 0.0625, 0.125, 0.1875, 0.1875, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.1875, 0.1875, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.1875, 0.0625, 0.1875, 0.125, 0.0, 0.0625, 0.1875, 0.0625, 0.125, 0.1875, 0.1875, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.1875, 0.1875, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.3125, 0.1875, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.25, 0.125, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0, 0.1875, 0.125, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.0, 0.0, 0.125, 0.0, 0.1875, 0.0625, 0.0, 0.25, 0.125, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.375, 0.0625, 0.125, 0.0625, 0.25, 0.0625, 0.0625, 0.0, 0.1875, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.125, 0.0625, 0.125, 0.0, 0.0625, 0.125, 0.3125, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.25, 0.0625, 0.1875, 0.0625, 0.0625, 0.25, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.25, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.25, 0.0625, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.1875, 0.125, 0.125, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.25, 0.1875, 0.1875, 0.1875, 0.0625, 0.0625, 0.0625, 0.3125, 0.125, 0.0, 0.1875, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0, 0.1875, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.25, 0.1875, 0.0, 0.125, 0.0, 0.125, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.3125, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.125, 0.1875, 0.125, 0.0, 0.125, 0.1875, 0.125, 0.25, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.1875, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.125, 0.1875, 0.0, 0.1875, 0.1875, 0.3125, 0.125, 0.125, 0.1875, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.1875, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.25, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.25, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.1875, 0.0625, 0.0625, 0.1875, 0.0, 0.0, 0.0, 0.125, 0.0625, 0.0625, 0.25, 0.0, 0.1875, 0.0, 0.1875, 0.1875, 0.125, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0, 0.1875, 0.125, 0.0, 0.0625, 0.1875, 0.1875, 0.0, 0.125, 0.125, 0.125, 0.0, 0.0, 0.1875, 0.0625, 0.1875, 0.1875, 0.25, 0.0, 0.125, 0.125, 0.125, 0.0625, 0.0625, 0.0625, 0.1875, 0.3125, 0.1875, 0.25, 0.0625, 0.25, 0.125, 0.1875, 0.0, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0625, 0.0625, 0.1875, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.125, 0.1875, 0.25, 0.0625, 0.0, 0.125, 0.0, 0.125, 0.0625, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.125, 0.125, 0.0625, 0.3125, 0.125, 0.125, 0.1875, 0.0625, 0.125, 0.125, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.125, 0.125, 0.125, 0.0625, 0.1875, 0.125, 0.0625, 0.1875, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.375, 0.125, 0.0, 0.25, 0.25, 0.0625, 0.25, 0.125, 0.0, 0.0625, 0.125, 0.0, 0.0, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.25, 0.1875, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.125, 0.125, 0.0, 0.1875, 0.1875, 0.1875, 0.1875, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.25, 0.25, 0.1875, 0.0625, 0.0625, 0.3125, 0.125, 0.0625, 0.1875, 0.125, 0.1875, 0.0625, 0.25, 0.0, 0.0, 0.0, 0.0625, 0.125, 0.1875, 0.25, 0.0625, 0.0625, 0.125, 0.0, 0.0625, 0.1875, 0.1875, 0.125, 0.0625, 0.0, 0.125, 0.1875, 0.1875, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.125, 0.0625, 0.25, 0.1875, 0.125, 0.0625, 0.0, 0.0, 0.0625, 0.0625, 0.0625, 0.0, 0.1875, 0.125, 0.125, 0.25, 0.25, 0.1875, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.25, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.1875, 0.0, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.1875, 0.0, 0.125, 0.0, 0.0625, 0.25, 0.125, 0.0625, 0.1875, 0.125, 0.125, 0.0625, 0.0625, 0.0, 0.25, 0.0625, 0.25, 0.125, 0.25, 0.125, 0.3125, 0.1875, 0.125, 0.0, 0.25, 0.0625, 0.125, 0.0, 0.0, 0.0625, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.125, 0.1875, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.0, 0.3125, 0.0625, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.0, 0.125, 0.125, 0.1875, 0.125, 0.0625, 0.25, 0.125, 0.1875, 0.0, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0625, 0.125, 0.0625, 0.0625, 0.1875, 0.0625, 0.125, 0.0625, 0.1875, 0.0, 0.0625, 0.0625, 0.0625, 0.0625, 0.0, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.0625, 0.0625, 0.0, 0.0625, 0.1875, 0.125, 0.0, 0.1875, 0.0, 0.25, 0.0625, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0625, 0.125, 0.125, 0.0, 0.0625, 0.0, 0.0, 0.0, 0.0625, 0.1875, 0.0, 0.125, 0.1875, 0.0625, 0.1875, 0.125, 0.125, 0.125, 0.3125, 0.0, 0.0, 0.0625, 0.25, 0.0625, 0.0, 0.0625, 0.125, 0.0, 0.125, 0.25, 0.25, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.0625, 0.0625, 0.1875, 0.25, 0.125, 0.25, 0.1875, 0.125, 0.0, 0.0, 0.0625, 0.0625, 0.125, 0.0625, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0, 0.125, 0.0625, 0.0625, 0.0, 0.0, 0.0, 0.125, 0.1875, 0.0, 0.0625, 0.3125, 0.0625, 0.125, 0.0625, 0.1875, 0.0625, 0.125, 0.125, 0.0, 0.125, 0.125, 0.0625, 0.0, 0.1875, 0.1875, 0.0625, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.25, 0.0625, 0.125, 0.3125, 0.0, 0.0, 0.1875, 0.125, 0.0, 0.0, 0.4375, 0.0, 0.125, 0.0625, 0.125, 0.0, 0.1875, 0.0625, 0.0625, 0.125, 0.1875, 0.125, 0.0, 0.1875, 0.125, 0.0625, 0.3125, 0.1875, 0.0, 0.0625, 0.125, 0.0625, 0.25, 0.1875, 0.25, 0.1875, 0.0625, 0.0, 0.0, 0.0625, 0.0, 0.125, 0.0, 0.25, 0.0, 0.3125, 0.0625, 0.125, 0.0625, 0.25, 0.125, 0.0625, 0.0625, 0.0, 0.0625, 0.25, 0.25, 0.125]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Epoch/Epoch_on_backdoor/fmnist_epoch_acc_06_all.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon



'''
acc_06_1
'''

y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9799999594688416, 0.8999999761581421, 0.85999995470047, 0.8100000023841858, 0.6899999976158142, 0.5699999928474426, 0.4599999785423279, 0.29999998211860657, 0.28999999165534973, 0.20999999344348907, 0.12999999523162842, 0.08999999612569809, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9399999976158142, 0.9599999785423279, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.8999999761581421, 0.9399999976158142, 0.8899999856948853, 0.85999995470047, 0.8999999761581421, 0.8399999737739563, 0.8499999642372131, 0.7599999904632568, 0.75, 0.7899999618530273, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.5799999833106995, 0.5, 0.5999999642372131, 0.5299999713897705, 0.5, 0.4399999976158142, 0.3199999928474426, 0.29999998211860657, 0.3499999940395355, 0.23999999463558197, 0.32999998331069946, 0.20999999344348907, 0.26999998092651367, 0.26999998092651367, 0.20999999344348907, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.019999999552965164, 0.1599999964237213, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.12999999523162842, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.11999999731779099, 0.03999999910593033, 0.09999999403953552, 0.029999999329447746, 0.12999999523162842, 0.05999999865889549, 0.17999999225139618, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.17000000178813934, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.029999999329447746]


y_vibu_back_acc= [1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9599999785423279, 0.949999988079071, 0.9399999976158142, 0.9199999570846558, 0.8100000023841858, 0.7299999594688416, 0.6800000071525574, 0.5399999618530273, 0.3999999761581421, 0.3799999952316284, 0.22999998927116394, 0.1599999964237213, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9399999976158142, 0.8999999761581421, 0.9300000071525574, 0.9199999570846558, 0.9099999666213989, 0.9199999570846558, 0.9199999570846558, 0.9199999570846558, 0.8899999856948853, 0.8999999761581421, 0.9399999976158142, 0.9099999666213989, 0.9399999976158142, 0.8899999856948853, 0.9199999570846558, 0.9199999570846558, 0.8799999952316284, 0.8999999761581421, 0.9300000071525574, 0.8999999761581421, 0.9300000071525574, 0.8999999761581421, 0.9099999666213989, 0.8899999856948853, 0.8999999761581421, 0.8799999952316284, 0.8700000047683716, 0.9300000071525574, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.7899999618530273, 0.8999999761581421, 0.8199999928474426, 0.7799999713897705, 0.7599999904632568, 0.8700000047683716, 0.7699999809265137, 0.7899999618530273, 0.7400000095367432, 0.7599999904632568, 0.75, 0.7099999785423279, 0.7799999713897705, 0.7400000095367432, 0.7599999904632568, 0.6399999856948853, 0.7099999785423279, 0.6800000071525574, 0.6800000071525574, 0.7699999809265137, 0.6599999666213989, 0.5600000023841858, 0.5600000023841858, 0.6100000143051147, 0.6200000047683716, 0.4599999785423279, 0.44999998807907104, 0.5199999809265137, 0.5899999737739563, 0.5099999904632568, 0.5600000023841858, 0.5099999904632568, 0.4899999797344208, 0.429999977350235, 0.4699999988079071, 0.4599999785423279, 0.5099999904632568, 0.3999999761581421, 0.5099999904632568, 0.4099999964237213, 0.4699999988079071, 0.38999998569488525, 0.35999998450279236, 0.41999998688697815, 0.38999998569488525, 0.4399999976158142, 0.4399999976158142, 0.4399999976158142, 0.5099999904632568, 0.4399999976158142, 0.44999998807907104, 0.4699999988079071, 0.3700000047683716, 0.3799999952316284, 0.41999998688697815, 0.3799999952316284, 0.3700000047683716, 0.4099999964237213, 0.26999998092651367, 0.3999999761581421, 0.3799999952316284, 0.44999998807907104, 0.4699999988079071, 0.2800000011920929, 0.3799999952316284, 0.38999998569488525, 0.38999998569488525, 0.3999999761581421, 0.35999998450279236, 0.44999998807907104, 0.4099999964237213, 0.26999998092651367, 0.3700000047683716, 0.3499999940395355, 0.3999999761581421, 0.3100000023841858, 0.3999999761581421, 0.38999998569488525, 0.3999999761581421, 0.3199999928474426, 0.32999998331069946, 0.3799999952316284, 0.3100000023841858, 0.29999998211860657, 0.3199999928474426, 0.4099999964237213, 0.3199999928474426, 0.3199999928474426, 0.3400000035762787, 0.3499999940395355, 0.28999999165534973, 0.35999998450279236, 0.3400000035762787, 0.28999999165534973, 0.25, 0.2199999988079071, 0.22999998927116394, 0.35999998450279236, 0.2800000011920929, 0.3199999928474426, 0.3199999928474426, 0.29999998211860657, 0.20999999344348907, 0.3499999940395355, 0.28999999165534973, 0.1599999964237213, 0.25, 0.2199999988079071, 0.22999998927116394, 0.2199999988079071, 0.25999999046325684, 0.19999998807907104, 0.26999998092651367, 0.1899999976158142, 0.25, 0.2800000011920929, 0.20999999344348907, 0.25, 0.12999999523162842, 0.20999999344348907, 0.2199999988079071, 0.25, 0.22999998927116394, 0.1899999976158142, 0.23999999463558197, 0.25, 0.3199999928474426, 0.23999999463558197, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.19999998807907104, 0.20999999344348907, 0.19999998807907104, 0.2199999988079071, 0.20999999344348907, 0.2199999988079071, 0.17999999225139618, 0.1599999964237213, 0.25999999046325684, 0.22999998927116394, 0.19999998807907104, 0.22999998927116394, 0.1599999964237213, 0.14000000059604645, 0.1899999976158142, 0.20999999344348907, 0.17000000178813934, 0.17999999225139618, 0.22999998927116394, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.1599999964237213, 0.28999999165534973, 0.2199999988079071, 0.1899999976158142, 0.14999999105930328, 0.14000000059604645, 0.19999998807907104, 0.1599999964237213, 0.17999999225139618, 0.1899999976158142, 0.23999999463558197, 0.22999998927116394, 0.1599999964237213, 0.1899999976158142, 0.14000000059604645, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.1899999976158142, 0.1899999976158142, 0.14999999105930328, 0.14999999105930328, 0.17999999225139618, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.17000000178813934, 0.14999999105930328, 0.20999999344348907, 0.1899999976158142, 0.17999999225139618, 0.25999999046325684, 0.14999999105930328, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.09999999403953552, 0.17000000178813934, 0.19999998807907104, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.17000000178813934, 0.1599999964237213, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.14999999105930328, 0.1599999964237213, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.05999999865889549, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.14000000059604645, 0.17999999225139618, 0.1599999964237213, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.20999999344348907, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.17000000178813934, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.10999999940395355, 0.14000000059604645, 0.1599999964237213, 0.19999998807907104, 0.14999999105930328, 0.08999999612569809, 0.17999999225139618, 0.09999999403953552, 0.11999999731779099, 0.17000000178813934, 0.11999999731779099, 0.11999999731779099, 0.17999999225139618, 0.12999999523162842, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.12999999523162842, 0.19999998807907104, 0.14999999105930328, 0.1899999976158142, 0.17000000178813934, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.1599999964237213, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.17999999225139618, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.14999999105930328, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.17000000178813934, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.12999999523162842, 0.17999999225139618, 0.17000000178813934, 0.09999999403953552, 0.22999998927116394, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.17999999225139618, 0.14999999105930328, 0.10999999940395355, 0.17000000178813934, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.17000000178813934, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.11999999731779099, 0.20999999344348907, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.1599999964237213, 0.1599999964237213, 0.11999999731779099, 0.17999999225139618, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.1599999964237213, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.17999999225139618, 0.17999999225139618, 0.09999999403953552, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.14000000059604645, 0.14999999105930328, 0.17999999225139618, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.1599999964237213, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.14999999105930328, 0.17999999225139618, 0.1599999964237213, 0.2199999988079071, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.17999999225139618, 0.14999999105930328, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.07999999821186066, 0.09999999403953552, 0.2199999988079071, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.19999998807907104, 0.05999999865889549, 0.07000000029802322, 0.12999999523162842, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.14999999105930328, 0.12999999523162842, 0.11999999731779099, 0.1599999964237213, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17000000178813934, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.11999999731779099, 0.14999999105930328, 0.1599999964237213, 0.17000000178813934, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.1599999964237213, 0.11999999731779099, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.14999999105930328, 0.07000000029802322, 0.11999999731779099, 0.14000000059604645, 0.04999999701976776, 0.14999999105930328, 0.07999999821186066, 0.12999999523162842, 0.14000000059604645, 0.019999999552965164, 0.14000000059604645, 0.1599999964237213, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.04999999701976776, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.029999999329447746, 0.10999999940395355, 0.07000000029802322, 0.14999999105930328, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.019999999552965164, 0.03999999910593033, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.08999999612569809, 0.03999999910593033, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.17000000178813934, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.14999999105930328, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.17000000178813934, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.14999999105930328, 0.029999999329447746, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.17000000178813934, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.11999999731779099, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.029999999329447746, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()

l_w=3.2
m_s=10
# plt.figure(figsize=(7, 6))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-.',  label='$\\beta_u=1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='$\\beta_u=1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)



'''
acc_06_01
'''




y_vibu_back_acc01= [1.0, 0.9699999690055847, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 0.9599999785423279, 0.9300000071525574, 0.9599999785423279, 0.8799999952316284, 0.8100000023841858, 0.7400000095367432, 0.6800000071525574, 0.5600000023841858, 0.6299999952316284, 0.47999998927116394, 0.5199999809265137, 0.3199999928474426, 0.3199999928474426, 0.1599999964237213, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc01     = [0.9099999666213989, 0.9399999976158142, 0.9699999690055847, 0.9599999785423279, 0.9300000071525574, 0.9099999666213989, 0.9199999570846558, 0.9300000071525574, 0.8700000047683716, 0.9199999570846558, 0.9399999976158142, 0.9199999570846558, 0.9300000071525574, 0.9399999976158142, 0.9099999666213989, 0.8899999856948853, 0.949999988079071, 0.949999988079071, 0.8999999761581421, 0.9099999666213989, 0.9099999666213989, 0.9199999570846558, 0.9099999666213989, 0.8899999856948853, 0.8899999856948853, 0.8799999952316284, 0.85999995470047, 0.8899999856948853, 0.85999995470047, 0.9099999666213989, 0.9399999976158142, 0.8999999761581421, 0.85999995470047, 0.8999999761581421, 0.8799999952316284, 0.8700000047683716, 0.8999999761581421, 0.8299999833106995, 0.9199999570846558, 0.8399999737739563, 0.9099999666213989, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.8399999737739563, 0.8100000023841858, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.9300000071525574, 0.8499999642372131, 0.8100000023841858, 0.7999999523162842, 0.8299999833106995, 0.7899999618530273, 0.8100000023841858, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.8399999737739563, 0.8199999928474426, 0.8199999928474426, 0.7799999713897705, 0.7899999618530273, 0.8100000023841858, 0.7899999618530273, 0.7699999809265137, 0.8499999642372131, 0.8100000023841858, 0.7799999713897705, 0.85999995470047, 0.7899999618530273, 0.8199999928474426, 0.8899999856948853, 0.7199999690055847, 0.7599999904632568, 0.7699999809265137, 0.7999999523162842, 0.7199999690055847, 0.7400000095367432, 0.7699999809265137, 0.6499999761581421, 0.7699999809265137, 0.6800000071525574, 0.7199999690055847, 0.7599999904632568, 0.6699999570846558, 0.8100000023841858, 0.7400000095367432, 0.8199999928474426, 0.7400000095367432, 0.6899999976158142, 0.6899999976158142, 0.7199999690055847, 0.6499999761581421, 0.7999999523162842, 0.7299999594688416, 0.6499999761581421, 0.6499999761581421, 0.7799999713897705, 0.7299999594688416, 0.7099999785423279, 0.699999988079071, 0.6899999976158142, 0.699999988079071, 0.7099999785423279, 0.699999988079071, 0.6499999761581421, 0.6800000071525574, 0.699999988079071, 0.75, 0.699999988079071, 0.6599999666213989, 0.75, 0.6200000047683716, 0.6499999761581421, 0.5799999833106995, 0.6599999666213989, 0.6100000143051147, 0.6299999952316284, 0.6899999976158142, 0.6200000047683716, 0.6899999976158142, 0.5799999833106995, 0.7299999594688416, 0.75, 0.6100000143051147, 0.6399999856948853, 0.6599999666213989, 0.6100000143051147, 0.5799999833106995, 0.5399999618530273, 0.5799999833106995, 0.6100000143051147, 0.6100000143051147, 0.6100000143051147, 0.550000011920929, 0.5199999809265137, 0.6299999952316284, 0.6200000047683716, 0.6499999761581421, 0.5999999642372131, 0.5600000023841858, 0.5799999833106995, 0.5899999737739563, 0.5600000023841858, 0.5799999833106995, 0.6299999952316284, 0.5299999713897705, 0.5999999642372131, 0.7199999690055847, 0.5899999737739563, 0.6200000047683716, 0.6399999856948853, 0.5899999737739563, 0.6699999570846558, 0.5399999618530273, 0.5399999618530273, 0.5600000023841858, 0.6699999570846558, 0.5399999618530273, 0.4399999976158142, 0.47999998927116394, 0.550000011920929, 0.5399999618530273, 0.5600000023841858, 0.5899999737739563, 0.5099999904632568, 0.5, 0.44999998807907104, 0.6100000143051147, 0.5699999928474426, 0.44999998807907104, 0.47999998927116394, 0.5899999737739563, 0.5699999928474426, 0.5299999713897705, 0.4899999797344208, 0.5299999713897705, 0.5099999904632568, 0.550000011920929, 0.5399999618530273, 0.5399999618530273, 0.4899999797344208, 0.5299999713897705, 0.4699999988079071, 0.47999998927116394, 0.4399999976158142, 0.38999998569488525, 0.5399999618530273, 0.47999998927116394, 0.5299999713897705, 0.44999998807907104, 0.550000011920929, 0.5699999928474426, 0.5099999904632568, 0.5600000023841858, 0.5299999713897705, 0.6100000143051147, 0.4899999797344208, 0.5099999904632568, 0.5600000023841858, 0.429999977350235, 0.44999998807907104, 0.5, 0.4899999797344208, 0.47999998927116394, 0.3799999952316284, 0.4699999988079071, 0.4399999976158142, 0.4599999785423279, 0.5199999809265137, 0.38999998569488525, 0.41999998688697815, 0.429999977350235, 0.3700000047683716, 0.4599999785423279, 0.550000011920929, 0.5, 0.4599999785423279, 0.4699999988079071, 0.4399999976158142, 0.38999998569488525, 0.41999998688697815, 0.4699999988079071, 0.5299999713897705, 0.4099999964237213, 0.35999998450279236, 0.32999998331069946, 0.47999998927116394, 0.3799999952316284, 0.44999998807907104, 0.35999998450279236, 0.38999998569488525, 0.3499999940395355, 0.4399999976158142, 0.29999998211860657, 0.4399999976158142, 0.38999998569488525, 0.3799999952316284, 0.4899999797344208, 0.4599999785423279, 0.41999998688697815, 0.3499999940395355, 0.35999998450279236, 0.41999998688697815, 0.3799999952316284, 0.28999999165534973, 0.35999998450279236, 0.3499999940395355, 0.44999998807907104, 0.3799999952316284, 0.29999998211860657, 0.26999998092651367, 0.35999998450279236, 0.3499999940395355, 0.35999998450279236, 0.3400000035762787, 0.3400000035762787, 0.3799999952316284, 0.3999999761581421, 0.3700000047683716, 0.41999998688697815, 0.35999998450279236, 0.4399999976158142, 0.3400000035762787, 0.3700000047683716, 0.3499999940395355, 0.3700000047683716, 0.29999998211860657, 0.3499999940395355, 0.38999998569488525, 0.4599999785423279, 0.3700000047683716, 0.3700000047683716, 0.3400000035762787, 0.3700000047683716, 0.3999999761581421, 0.3799999952316284, 0.429999977350235, 0.32999998331069946, 0.3199999928474426, 0.3700000047683716, 0.26999998092651367, 0.28999999165534973, 0.2800000011920929, 0.3199999928474426, 0.25999999046325684, 0.32999998331069946, 0.429999977350235, 0.3199999928474426, 0.28999999165534973, 0.3199999928474426, 0.32999998331069946, 0.28999999165534973, 0.3199999928474426, 0.3400000035762787, 0.3499999940395355, 0.28999999165534973, 0.429999977350235, 0.29999998211860657, 0.3499999940395355, 0.3499999940395355, 0.3199999928474426, 0.3100000023841858, 0.3100000023841858, 0.35999998450279236, 0.23999999463558197, 0.3199999928474426, 0.3400000035762787, 0.25, 0.3400000035762787, 0.35999998450279236, 0.38999998569488525, 0.3100000023841858, 0.35999998450279236, 0.26999998092651367, 0.2800000011920929, 0.3199999928474426, 0.35999998450279236, 0.26999998092651367, 0.28999999165534973, 0.2800000011920929, 0.2800000011920929, 0.32999998331069946, 0.22999998927116394, 0.3499999940395355, 0.3100000023841858, 0.28999999165534973, 0.4099999964237213, 0.29999998211860657, 0.32999998331069946, 0.3100000023841858, 0.2800000011920929, 0.3499999940395355, 0.29999998211860657, 0.3199999928474426, 0.25999999046325684, 0.22999998927116394, 0.3100000023841858, 0.22999998927116394, 0.26999998092651367, 0.25999999046325684, 0.26999998092651367, 0.19999998807907104, 0.26999998092651367, 0.3400000035762787, 0.26999998092651367, 0.2800000011920929, 0.25, 0.2199999988079071, 0.25999999046325684, 0.22999998927116394, 0.2800000011920929, 0.25, 0.3199999928474426, 0.1899999976158142, 0.3100000023841858, 0.2800000011920929, 0.23999999463558197, 0.2800000011920929, 0.2199999988079071, 0.2800000011920929, 0.28999999165534973, 0.3700000047683716, 0.26999998092651367, 0.20999999344348907, 0.1899999976158142, 0.2800000011920929, 0.25, 0.28999999165534973, 0.25999999046325684, 0.25, 0.29999998211860657, 0.17000000178813934, 0.3199999928474426, 0.23999999463558197, 0.22999998927116394, 0.25999999046325684, 0.25, 0.19999998807907104, 0.22999998927116394, 0.22999998927116394, 0.1899999976158142, 0.2800000011920929, 0.23999999463558197, 0.20999999344348907, 0.28999999165534973, 0.23999999463558197, 0.25999999046325684, 0.25999999046325684, 0.3100000023841858, 0.19999998807907104, 0.26999998092651367, 0.2199999988079071, 0.1899999976158142, 0.3400000035762787, 0.32999998331069946, 0.26999998092651367, 0.29999998211860657, 0.26999998092651367, 0.19999998807907104, 0.26999998092651367, 0.19999998807907104, 0.3400000035762787, 0.25999999046325684, 0.1899999976158142, 0.23999999463558197, 0.1899999976158142, 0.26999998092651367, 0.1899999976158142, 0.2199999988079071, 0.20999999344348907, 0.19999998807907104, 0.2199999988079071, 0.25999999046325684, 0.22999998927116394, 0.17999999225139618, 0.19999998807907104, 0.19999998807907104, 0.28999999165534973, 0.2800000011920929, 0.2199999988079071, 0.2199999988079071, 0.17999999225139618, 0.25999999046325684, 0.23999999463558197, 0.2199999988079071, 0.1899999976158142, 0.26999998092651367, 0.19999998807907104, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.19999998807907104, 0.19999998807907104, 0.25, 0.17999999225139618, 0.25, 0.17999999225139618, 0.17999999225139618, 0.20999999344348907, 0.19999998807907104, 0.26999998092651367, 0.26999998092651367, 0.1599999964237213, 0.1599999964237213, 0.14999999105930328, 0.2199999988079071, 0.19999998807907104, 0.28999999165534973, 0.19999998807907104, 0.19999998807907104, 0.22999998927116394, 0.14999999105930328, 0.2199999988079071, 0.1899999976158142, 0.19999998807907104, 0.20999999344348907, 0.22999998927116394, 0.17000000178813934, 0.19999998807907104, 0.07999999821186066, 0.2800000011920929, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.17999999225139618, 0.25, 0.19999998807907104, 0.22999998927116394, 0.1899999976158142, 0.17000000178813934, 0.12999999523162842, 0.20999999344348907, 0.22999998927116394, 0.25999999046325684, 0.20999999344348907, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.17999999225139618, 0.20999999344348907, 0.20999999344348907, 0.17999999225139618, 0.23999999463558197, 0.1899999976158142, 0.23999999463558197, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.25, 0.1599999964237213, 0.17000000178813934, 0.1599999964237213, 0.14999999105930328, 0.1599999964237213, 0.2199999988079071, 0.1899999976158142, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.23999999463558197, 0.1599999964237213, 0.25, 0.22999998927116394, 0.17999999225139618, 0.1599999964237213, 0.19999998807907104, 0.19999998807907104, 0.11999999731779099, 0.17000000178813934, 0.12999999523162842, 0.12999999523162842, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.11999999731779099, 0.11999999731779099, 0.17000000178813934, 0.1599999964237213, 0.17000000178813934, 0.17999999225139618, 0.14999999105930328, 0.1599999964237213, 0.25, 0.1599999964237213, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.14000000059604645, 0.1899999976158142, 0.17999999225139618, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.14999999105930328, 0.22999998927116394, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.14999999105930328, 0.10999999940395355, 0.2199999988079071, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.17999999225139618, 0.17999999225139618, 0.25999999046325684, 0.23999999463558197, 0.14999999105930328, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.20999999344348907, 0.17000000178813934, 0.20999999344348907, 0.14000000059604645, 0.09999999403953552, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.12999999523162842, 0.20999999344348907, 0.1599999964237213, 0.17999999225139618, 0.20999999344348907, 0.12999999523162842, 0.20999999344348907, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.17000000178813934, 0.12999999523162842, 0.20999999344348907, 0.14999999105930328, 0.22999998927116394, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.14999999105930328, 0.08999999612569809, 0.17000000178813934, 0.17000000178813934, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.17000000178813934, 0.1599999964237213, 0.05999999865889549, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.14000000059604645, 0.1899999976158142, 0.12999999523162842, 0.1599999964237213, 0.05999999865889549, 0.10999999940395355, 0.17000000178813934, 0.1599999964237213, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.19999998807907104, 0.1599999964237213, 0.11999999731779099, 0.1599999964237213, 0.11999999731779099, 0.14999999105930328, 0.14999999105930328, 0.09999999403953552, 0.20999999344348907, 0.14000000059604645, 0.1599999964237213, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.1599999964237213, 0.14000000059604645, 0.17000000178813934, 0.07999999821186066, 0.08999999612569809, 0.17999999225139618, 0.17999999225139618, 0.12999999523162842, 0.20999999344348907, 0.19999998807907104, 0.10999999940395355, 0.23999999463558197, 0.22999998927116394, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.19999998807907104, 0.08999999612569809, 0.07999999821186066, 0.23999999463558197, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.14999999105930328, 0.19999998807907104, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.20999999344348907, 0.09999999403953552, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.20999999344348907, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.1899999976158142, 0.17999999225139618, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645]



x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list01 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list01 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)

    y_vibu_ss_acc_list01.append(y_vibu_acc01[i*(t_i+2)]*100)

    y_vibu_ss_b_acc_list01.append(y_vibu_back_acc01[i*(t_i)]*100)




#plt.figure()
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list01, color='tomato', linestyle=(0,(3,1,1,1)),  label='$\\beta_u=0.1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list01, color='grey', linestyle='-',  label='$\\beta_u=0.1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)




'''
acc_06_001
'''



y_vibu_back_acc001= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9899999499320984, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9799999594688416, 0.9699999690055847, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.949999988079071, 0.9099999666213989, 0.85999995470047, 0.7799999713897705, 0.6299999952316284, 0.6200000047683716, 0.6399999856948853, 0.5699999928474426, 0.4699999988079071, 0.4399999976158142, 0.4099999964237213, 0.41999998688697815, 0.32999998331069946, 0.26999998092651367, 0.1899999976158142, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc001     = [0.949999988079071, 0.8799999952316284, 0.9199999570846558, 0.9099999666213989, 0.8700000047683716, 0.8999999761581421, 0.9300000071525574, 0.8499999642372131, 0.85999995470047, 0.8899999856948853, 0.9300000071525574, 0.9199999570846558, 0.8799999952316284, 0.9300000071525574, 0.9199999570846558, 0.9699999690055847, 0.8899999856948853, 0.8999999761581421, 0.9199999570846558, 0.8899999856948853, 0.949999988079071, 0.85999995470047, 0.8799999952316284, 0.8899999856948853, 0.8799999952316284, 0.9099999666213989, 0.8999999761581421, 0.8299999833106995, 0.9199999570846558, 0.9300000071525574, 0.8999999761581421, 0.8299999833106995, 0.9099999666213989, 0.8999999761581421, 0.8299999833106995, 0.8399999737739563, 0.8499999642372131, 0.7999999523162842, 0.8700000047683716, 0.7899999618530273, 0.7999999523162842, 0.8299999833106995, 0.8100000023841858, 0.8499999642372131, 0.8199999928474426, 0.7099999785423279, 0.7899999618530273, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.7299999594688416, 0.8199999928474426, 0.7599999904632568, 0.8399999737739563, 0.8499999642372131, 0.7699999809265137, 0.8199999928474426, 0.85999995470047, 0.7799999713897705, 0.7799999713897705, 0.8100000023841858, 0.8100000023841858, 0.8100000023841858, 0.7699999809265137, 0.8399999737739563, 0.7799999713897705, 0.85999995470047, 0.8199999928474426, 0.8499999642372131, 0.8100000023841858, 0.7199999690055847, 0.8399999737739563, 0.6899999976158142, 0.7799999713897705, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.8399999737739563, 0.7599999904632568, 0.7999999523162842, 0.7899999618530273, 0.8100000023841858, 0.7799999713897705, 0.7999999523162842, 0.7599999904632568, 0.75, 0.7599999904632568, 0.7599999904632568, 0.699999988079071, 0.7599999904632568, 0.7699999809265137, 0.6800000071525574, 0.7199999690055847, 0.7599999904632568, 0.7400000095367432, 0.6899999976158142, 0.699999988079071, 0.7299999594688416, 0.75, 0.7899999618530273, 0.6200000047683716, 0.7299999594688416, 0.6699999570846558, 0.8100000023841858, 0.7099999785423279, 0.699999988079071, 0.6800000071525574, 0.7299999594688416, 0.7099999785423279, 0.7400000095367432, 0.6699999570846558, 0.7099999785423279, 0.7799999713897705, 0.7799999713897705, 0.7400000095367432, 0.6399999856948853, 0.7099999785423279, 0.6299999952316284, 0.7099999785423279, 0.6899999976158142, 0.7299999594688416, 0.6399999856948853, 0.7400000095367432, 0.6100000143051147, 0.6100000143051147, 0.6299999952316284, 0.699999988079071, 0.6899999976158142, 0.6599999666213989, 0.7099999785423279, 0.6899999976158142, 0.6200000047683716, 0.6599999666213989, 0.6499999761581421, 0.5899999737739563, 0.6499999761581421, 0.6299999952316284, 0.7099999785423279, 0.6599999666213989, 0.699999988079071, 0.6299999952316284, 0.6800000071525574, 0.6599999666213989, 0.6399999856948853, 0.6399999856948853, 0.6399999856948853, 0.6399999856948853, 0.5699999928474426, 0.5799999833106995, 0.6599999666213989, 0.6100000143051147, 0.5799999833106995, 0.5, 0.5699999928474426, 0.6499999761581421, 0.6399999856948853, 0.5600000023841858, 0.6100000143051147, 0.5699999928474426, 0.6100000143051147, 0.5899999737739563, 0.5999999642372131, 0.6100000143051147, 0.6100000143051147, 0.5699999928474426, 0.7199999690055847, 0.6599999666213989, 0.6399999856948853, 0.6299999952316284, 0.6200000047683716, 0.6100000143051147, 0.6499999761581421, 0.699999988079071, 0.6299999952316284, 0.5399999618530273, 0.5299999713897705, 0.5399999618530273, 0.6100000143051147, 0.6599999666213989, 0.5600000023841858, 0.6100000143051147, 0.5999999642372131, 0.5399999618530273, 0.550000011920929, 0.6399999856948853, 0.5600000023841858, 0.5699999928474426, 0.6200000047683716, 0.6299999952316284, 0.5399999618530273, 0.5799999833106995, 0.5899999737739563, 0.550000011920929, 0.4899999797344208, 0.5799999833106995, 0.5999999642372131, 0.550000011920929, 0.5999999642372131, 0.5799999833106995, 0.6200000047683716, 0.5799999833106995, 0.5600000023841858, 0.4899999797344208, 0.5199999809265137, 0.5, 0.5299999713897705, 0.5799999833106995, 0.5699999928474426, 0.5, 0.5, 0.5299999713897705, 0.5799999833106995, 0.4399999976158142, 0.5399999618530273, 0.44999998807907104, 0.550000011920929, 0.41999998688697815, 0.429999977350235, 0.5399999618530273, 0.47999998927116394, 0.47999998927116394, 0.4899999797344208, 0.5799999833106995, 0.3799999952316284, 0.550000011920929, 0.5899999737739563, 0.4699999988079071, 0.4899999797344208, 0.47999998927116394, 0.4399999976158142, 0.4899999797344208, 0.47999998927116394, 0.5299999713897705, 0.44999998807907104, 0.44999998807907104, 0.4399999976158142, 0.5, 0.4899999797344208, 0.4099999964237213, 0.4699999988079071, 0.44999998807907104, 0.5699999928474426, 0.4899999797344208, 0.41999998688697815, 0.4099999964237213, 0.5099999904632568, 0.4699999988079071, 0.5199999809265137, 0.38999998569488525, 0.44999998807907104, 0.5199999809265137, 0.4399999976158142, 0.4099999964237213, 0.4899999797344208, 0.44999998807907104, 0.5, 0.550000011920929, 0.5399999618530273, 0.5299999713897705, 0.5, 0.4699999988079071, 0.4099999964237213, 0.38999998569488525, 0.47999998927116394, 0.44999998807907104, 0.5, 0.429999977350235, 0.4599999785423279, 0.3199999928474426, 0.429999977350235, 0.5199999809265137, 0.5, 0.5, 0.4899999797344208, 0.3999999761581421, 0.5099999904632568, 0.3499999940395355, 0.44999998807907104, 0.38999998569488525, 0.550000011920929, 0.5199999809265137, 0.4399999976158142, 0.429999977350235, 0.4599999785423279, 0.5, 0.429999977350235, 0.3799999952316284, 0.4699999988079071, 0.44999998807907104, 0.47999998927116394, 0.3999999761581421, 0.4399999976158142, 0.44999998807907104, 0.5099999904632568, 0.44999998807907104, 0.429999977350235, 0.4099999964237213, 0.4699999988079071, 0.5, 0.47999998927116394, 0.4099999964237213, 0.4699999988079071, 0.429999977350235, 0.44999998807907104, 0.3999999761581421, 0.429999977350235, 0.35999998450279236, 0.4399999976158142, 0.47999998927116394, 0.3700000047683716, 0.41999998688697815, 0.41999998688697815, 0.35999998450279236, 0.3400000035762787, 0.5099999904632568, 0.5199999809265137, 0.47999998927116394, 0.4399999976158142, 0.5299999713897705, 0.4399999976158142, 0.41999998688697815, 0.4399999976158142, 0.5399999618530273, 0.47999998927116394, 0.4099999964237213, 0.4399999976158142, 0.4099999964237213, 0.429999977350235, 0.5699999928474426, 0.3999999761581421, 0.429999977350235, 0.44999998807907104, 0.3999999761581421, 0.429999977350235, 0.4399999976158142, 0.4899999797344208, 0.38999998569488525, 0.3799999952316284, 0.429999977350235, 0.3400000035762787, 0.4599999785423279, 0.35999998450279236, 0.4099999964237213, 0.41999998688697815, 0.3199999928474426, 0.3499999940395355, 0.38999998569488525, 0.4599999785423279, 0.41999998688697815, 0.3400000035762787, 0.429999977350235, 0.3400000035762787, 0.44999998807907104, 0.4699999988079071, 0.35999998450279236, 0.3499999940395355, 0.3100000023841858, 0.429999977350235, 0.3400000035762787, 0.3199999928474426, 0.35999998450279236, 0.3799999952316284, 0.28999999165534973, 0.32999998331069946, 0.35999998450279236, 0.3700000047683716, 0.3999999761581421, 0.3499999940395355, 0.38999998569488525, 0.3999999761581421, 0.3400000035762787, 0.3799999952316284, 0.3199999928474426, 0.32999998331069946, 0.32999998331069946, 0.429999977350235, 0.3199999928474426, 0.35999998450279236, 0.4099999964237213, 0.38999998569488525, 0.26999998092651367, 0.3700000047683716, 0.44999998807907104, 0.32999998331069946, 0.38999998569488525, 0.3199999928474426, 0.3700000047683716, 0.429999977350235, 0.4099999964237213, 0.35999998450279236, 0.3100000023841858, 0.32999998331069946, 0.35999998450279236, 0.4399999976158142, 0.3999999761581421, 0.28999999165534973, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.29999998211860657, 0.429999977350235, 0.3999999761581421, 0.3999999761581421, 0.3499999940395355, 0.32999998331069946, 0.3799999952316284, 0.29999998211860657, 0.22999998927116394, 0.2800000011920929, 0.3100000023841858, 0.3999999761581421, 0.3999999761581421, 0.3799999952316284, 0.5799999833106995, 0.38999998569488525, 0.3400000035762787, 0.29999998211860657, 0.3100000023841858, 0.3199999928474426, 0.29999998211860657, 0.3400000035762787, 0.26999998092651367, 0.32999998331069946, 0.38999998569488525, 0.26999998092651367, 0.3700000047683716, 0.3100000023841858, 0.3499999940395355, 0.22999998927116394, 0.3100000023841858, 0.22999998927116394, 0.3499999940395355, 0.25999999046325684, 0.3499999940395355, 0.29999998211860657, 0.32999998331069946, 0.3999999761581421, 0.2800000011920929, 0.28999999165534973, 0.2800000011920929, 0.3799999952316284, 0.3700000047683716, 0.3400000035762787, 0.3700000047683716, 0.26999998092651367, 0.3499999940395355, 0.23999999463558197, 0.3499999940395355, 0.3499999940395355, 0.3400000035762787, 0.3100000023841858, 0.2800000011920929, 0.3499999940395355, 0.32999998331069946, 0.3999999761581421, 0.29999998211860657, 0.3400000035762787, 0.3199999928474426, 0.3700000047683716, 0.25999999046325684, 0.28999999165534973, 0.3700000047683716, 0.3700000047683716, 0.23999999463558197, 0.29999998211860657, 0.2199999988079071, 0.28999999165534973, 0.35999998450279236, 0.3199999928474426, 0.28999999165534973, 0.25999999046325684, 0.25999999046325684, 0.3100000023841858, 0.23999999463558197, 0.3499999940395355, 0.19999998807907104, 0.2800000011920929, 0.28999999165534973, 0.29999998211860657, 0.26999998092651367, 0.32999998331069946, 0.23999999463558197, 0.2800000011920929, 0.2800000011920929, 0.3100000023841858, 0.3100000023841858, 0.19999998807907104, 0.3400000035762787, 0.20999999344348907, 0.23999999463558197, 0.32999998331069946, 0.29999998211860657, 0.32999998331069946, 0.32999998331069946, 0.28999999165534973, 0.28999999165534973, 0.3100000023841858, 0.3400000035762787, 0.4099999964237213, 0.28999999165534973, 0.25999999046325684, 0.3700000047683716, 0.25, 0.35999998450279236, 0.3100000023841858, 0.23999999463558197, 0.2800000011920929, 0.38999998569488525, 0.25999999046325684, 0.26999998092651367, 0.3499999940395355, 0.3700000047683716, 0.28999999165534973, 0.29999998211860657, 0.3400000035762787, 0.2800000011920929, 0.35999998450279236, 0.3400000035762787, 0.25999999046325684, 0.35999998450279236, 0.35999998450279236, 0.3100000023841858, 0.2800000011920929, 0.3199999928474426, 0.26999998092651367, 0.2800000011920929, 0.3499999940395355, 0.25, 0.3199999928474426, 0.25999999046325684, 0.28999999165534973, 0.3100000023841858, 0.32999998331069946, 0.3499999940395355, 0.38999998569488525, 0.2199999988079071, 0.29999998211860657, 0.32999998331069946, 0.29999998211860657, 0.3100000023841858, 0.3100000023841858, 0.3100000023841858, 0.3400000035762787, 0.25, 0.38999998569488525, 0.20999999344348907, 0.3400000035762787, 0.22999998927116394, 0.3199999928474426, 0.25, 0.25999999046325684, 0.2800000011920929, 0.3199999928474426, 0.29999998211860657, 0.22999998927116394, 0.28999999165534973, 0.3100000023841858, 0.29999998211860657, 0.25, 0.3400000035762787, 0.25, 0.23999999463558197, 0.23999999463558197, 0.3400000035762787, 0.3100000023841858, 0.29999998211860657, 0.2800000011920929, 0.28999999165534973, 0.3499999940395355, 0.3199999928474426, 0.3400000035762787, 0.19999998807907104, 0.26999998092651367, 0.17999999225139618, 0.32999998331069946, 0.3199999928474426, 0.25999999046325684, 0.28999999165534973, 0.29999998211860657, 0.25, 0.23999999463558197, 0.23999999463558197, 0.29999998211860657, 0.25999999046325684, 0.29999998211860657, 0.28999999165534973, 0.26999998092651367, 0.1899999976158142, 0.2199999988079071, 0.3100000023841858, 0.35999998450279236, 0.25999999046325684, 0.28999999165534973, 0.19999998807907104, 0.25999999046325684, 0.25999999046325684, 0.3400000035762787, 0.25999999046325684, 0.3499999940395355, 0.3400000035762787, 0.23999999463558197, 0.23999999463558197, 0.28999999165534973, 0.23999999463558197, 0.32999998331069946, 0.26999998092651367, 0.26999998092651367, 0.3100000023841858, 0.2800000011920929, 0.25999999046325684, 0.25, 0.28999999165534973, 0.1599999964237213, 0.25999999046325684, 0.25999999046325684, 0.2800000011920929, 0.32999998331069946, 0.29999998211860657, 0.26999998092651367, 0.28999999165534973, 0.19999998807907104, 0.20999999344348907, 0.25, 0.19999998807907104, 0.25999999046325684, 0.20999999344348907, 0.26999998092651367, 0.25, 0.23999999463558197, 0.28999999165534973, 0.23999999463558197, 0.2199999988079071, 0.32999998331069946, 0.20999999344348907, 0.32999998331069946, 0.22999998927116394, 0.25999999046325684, 0.2800000011920929, 0.17999999225139618, 0.22999998927116394, 0.26999998092651367, 0.26999998092651367, 0.25999999046325684, 0.23999999463558197, 0.26999998092651367, 0.3499999940395355, 0.25, 0.17999999225139618, 0.1899999976158142, 0.23999999463558197, 0.25999999046325684, 0.23999999463558197, 0.29999998211860657, 0.25999999046325684, 0.26999998092651367, 0.23999999463558197, 0.25999999046325684, 0.26999998092651367, 0.29999998211860657, 0.2199999988079071, 0.2800000011920929, 0.17999999225139618, 0.26999998092651367, 0.25, 0.29999998211860657, 0.25, 0.19999998807907104, 0.29999998211860657, 0.12999999523162842, 0.17000000178813934, 0.17000000178813934, 0.22999998927116394, 0.26999998092651367, 0.20999999344348907, 0.23999999463558197, 0.14000000059604645, 0.17999999225139618, 0.32999998331069946, 0.26999998092651367, 0.26999998092651367, 0.28999999165534973, 0.2199999988079071, 0.3700000047683716, 0.20999999344348907, 0.25, 0.26999998092651367, 0.20999999344348907, 0.25, 0.25999999046325684, 0.17000000178813934, 0.20999999344348907, 0.14999999105930328, 0.26999998092651367, 0.25, 0.23999999463558197, 0.29999998211860657, 0.29999998211860657, 0.26999998092651367, 0.25999999046325684, 0.2199999988079071, 0.2199999988079071, 0.26999998092651367, 0.25, 0.22999998927116394, 0.26999998092651367, 0.23999999463558197, 0.26999998092651367, 0.25, 0.22999998927116394, 0.2800000011920929, 0.3199999928474426, 0.25999999046325684, 0.25999999046325684, 0.22999998927116394, 0.2199999988079071, 0.22999998927116394, 0.2199999988079071, 0.23999999463558197, 0.2199999988079071, 0.22999998927116394]




x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]


y_vibu_ss_acc_list001 =[]

y_vibu_ss_b_acc_list001 =[]


t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list001.append(y_vibu_acc001[i*t_i]*100)

    y_vibu_ss_b_acc_list001.append(y_vibu_back_acc001[i*t_i]*100)





#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list001, color='chartreuse', linestyle=(0,(2,1,2,1)),  label='$\\beta_u=0.01$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list001, color='cyan', linestyle='-',  label='$\\beta_u=0.01$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


'''
acc_06_0001
'''





y_vibu_back_acc0001= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9899999499320984, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9799999594688416, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.8499999642372131, 0.8499999642372131, 0.8299999833106995, 0.7599999904632568, 0.7699999809265137, 0.6499999761581421, 0.5899999737739563, 0.5399999618530273, 0.550000011920929, 0.5600000023841858, 0.38999998569488525, 0.35999998450279236, 0.32999998331069946, 0.29999998211860657, 0.25, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc0001     = [0.9300000071525574, 0.8899999856948853, 0.9199999570846558, 0.9399999976158142, 0.9300000071525574, 0.9199999570846558, 0.8799999952316284, 0.8999999761581421, 0.8899999856948853, 0.8999999761581421, 0.9199999570846558, 0.9300000071525574, 0.9199999570846558, 0.8999999761581421, 0.9099999666213989, 0.9099999666213989, 0.9399999976158142, 0.8999999761581421, 0.8799999952316284, 0.9300000071525574, 0.9300000071525574, 0.9199999570846558, 0.8799999952316284, 0.9099999666213989, 0.8999999761581421, 0.9399999976158142, 0.8999999761581421, 0.8899999856948853, 0.8700000047683716, 0.85999995470047, 0.8399999737739563, 0.85999995470047, 0.9099999666213989, 0.9399999976158142, 0.8700000047683716, 0.9099999666213989, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8799999952316284, 0.8499999642372131, 0.8499999642372131, 0.8299999833106995, 0.8799999952316284, 0.8999999761581421, 0.8799999952316284, 0.8700000047683716, 0.85999995470047, 0.8399999737739563, 0.7999999523162842, 0.8799999952316284, 0.8700000047683716, 0.8799999952316284, 0.8499999642372131, 0.8100000023841858, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.8299999833106995, 0.7999999523162842, 0.7799999713897705, 0.8700000047683716, 0.7899999618530273, 0.8499999642372131, 0.7699999809265137, 0.8199999928474426, 0.8700000047683716, 0.8100000023841858, 0.8899999856948853, 0.8299999833106995, 0.8499999642372131, 0.9099999666213989, 0.7599999904632568, 0.7999999523162842, 0.7699999809265137, 0.7799999713897705, 0.7799999713897705, 0.7599999904632568, 0.7599999904632568, 0.7599999904632568, 0.7799999713897705, 0.7199999690055847, 0.7699999809265137, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.7599999904632568, 0.7599999904632568, 0.6800000071525574, 0.8199999928474426, 0.8299999833106995, 0.7999999523162842, 0.6899999976158142, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.7299999594688416, 0.7400000095367432, 0.7699999809265137, 0.7199999690055847, 0.6899999976158142, 0.6800000071525574, 0.6699999570846558, 0.7099999785423279, 0.7299999594688416, 0.7199999690055847, 0.7599999904632568, 0.7099999785423279, 0.7599999904632568, 0.8199999928474426, 0.7699999809265137, 0.7599999904632568, 0.6899999976158142, 0.75, 0.7899999618530273, 0.7599999904632568, 0.7400000095367432, 0.7400000095367432, 0.7099999785423279, 0.6899999976158142, 0.6599999666213989, 0.7099999785423279, 0.6699999570846558, 0.6699999570846558, 0.7099999785423279, 0.6499999761581421, 0.6399999856948853, 0.699999988079071, 0.6399999856948853, 0.7599999904632568, 0.6899999976158142, 0.7099999785423279, 0.6499999761581421, 0.6800000071525574, 0.699999988079071, 0.6599999666213989, 0.6699999570846558, 0.6899999976158142, 0.699999988079071, 0.6599999666213989, 0.6499999761581421, 0.6399999856948853, 0.6699999570846558, 0.6200000047683716, 0.6299999952316284, 0.6200000047683716, 0.6399999856948853, 0.5, 0.699999988079071, 0.6499999761581421, 0.6200000047683716, 0.5999999642372131, 0.6800000071525574, 0.6599999666213989, 0.5999999642372131, 0.6499999761581421, 0.6800000071525574, 0.7299999594688416, 0.6100000143051147, 0.6499999761581421, 0.5199999809265137, 0.5699999928474426, 0.6499999761581421, 0.6699999570846558, 0.5699999928474426, 0.6599999666213989, 0.6800000071525574, 0.6100000143051147, 0.6800000071525574, 0.5999999642372131, 0.6299999952316284, 0.5799999833106995, 0.6100000143051147, 0.6499999761581421, 0.6499999761581421, 0.7099999785423279, 0.6699999570846558, 0.6299999952316284, 0.6100000143051147, 0.550000011920929, 0.5899999737739563, 0.5899999737739563, 0.5799999833106995, 0.5999999642372131, 0.6100000143051147, 0.550000011920929, 0.6100000143051147, 0.6499999761581421, 0.6599999666213989, 0.6499999761581421, 0.5099999904632568, 0.5699999928474426, 0.7099999785423279, 0.5699999928474426, 0.6100000143051147, 0.6200000047683716, 0.6100000143051147, 0.6399999856948853, 0.6200000047683716, 0.550000011920929, 0.6200000047683716, 0.6499999761581421, 0.6299999952316284, 0.6699999570846558, 0.6299999952316284, 0.5099999904632568, 0.5600000023841858, 0.5299999713897705, 0.5399999618530273, 0.5899999737739563, 0.5600000023841858, 0.5399999618530273, 0.5600000023841858, 0.5600000023841858, 0.6599999666213989, 0.4699999988079071, 0.550000011920929, 0.6100000143051147, 0.5399999618530273, 0.5799999833106995, 0.5699999928474426, 0.5, 0.5299999713897705, 0.6200000047683716, 0.550000011920929, 0.5099999904632568, 0.5, 0.5899999737739563, 0.5, 0.5, 0.550000011920929, 0.550000011920929, 0.5799999833106995, 0.4699999988079071, 0.5799999833106995, 0.4899999797344208, 0.550000011920929, 0.5, 0.3999999761581421, 0.5799999833106995, 0.5600000023841858, 0.6399999856948853, 0.550000011920929, 0.5199999809265137, 0.5999999642372131, 0.5099999904632568, 0.550000011920929, 0.5600000023841858, 0.5899999737739563, 0.4899999797344208, 0.4399999976158142, 0.5399999618530273, 0.5199999809265137, 0.5799999833106995, 0.47999998927116394, 0.5199999809265137, 0.4899999797344208, 0.5199999809265137, 0.5, 0.4899999797344208, 0.5399999618530273, 0.5, 0.5699999928474426, 0.3999999761581421, 0.550000011920929, 0.5199999809265137, 0.47999998927116394, 0.5299999713897705, 0.5399999618530273, 0.4399999976158142, 0.5399999618530273, 0.44999998807907104, 0.44999998807907104, 0.4599999785423279, 0.5099999904632568, 0.429999977350235, 0.5299999713897705, 0.4699999988079071, 0.47999998927116394, 0.4599999785423279, 0.550000011920929, 0.47999998927116394, 0.5, 0.5099999904632568, 0.429999977350235, 0.44999998807907104, 0.3999999761581421, 0.47999998927116394, 0.4599999785423279, 0.429999977350235, 0.4599999785423279, 0.5299999713897705, 0.5099999904632568, 0.3799999952316284, 0.4399999976158142, 0.3799999952316284, 0.4599999785423279, 0.429999977350235, 0.5099999904632568, 0.41999998688697815, 0.47999998927116394, 0.4899999797344208, 0.4099999964237213, 0.5099999904632568, 0.5199999809265137, 0.4399999976158142, 0.44999998807907104, 0.5799999833106995, 0.4099999964237213, 0.5299999713897705, 0.5, 0.5199999809265137, 0.5299999713897705, 0.47999998927116394, 0.47999998927116394, 0.5, 0.5, 0.4399999976158142, 0.5399999618530273, 0.5099999904632568, 0.5699999928474426, 0.5, 0.5399999618530273, 0.4699999988079071, 0.5099999904632568, 0.4699999988079071, 0.5399999618530273, 0.429999977350235, 0.550000011920929, 0.5199999809265137, 0.5399999618530273, 0.5399999618530273, 0.3700000047683716, 0.4099999964237213, 0.5, 0.3999999761581421, 0.4599999785423279, 0.44999998807907104, 0.4899999797344208, 0.4599999785423279, 0.429999977350235, 0.4399999976158142, 0.429999977350235, 0.47999998927116394, 0.429999977350235, 0.44999998807907104, 0.44999998807907104, 0.44999998807907104, 0.44999998807907104, 0.3999999761581421, 0.4699999988079071, 0.4699999988079071, 0.4399999976158142, 0.5600000023841858, 0.3999999761581421, 0.429999977350235, 0.4599999785423279, 0.4699999988079071, 0.4699999988079071, 0.4899999797344208, 0.3799999952316284, 0.47999998927116394, 0.4099999964237213, 0.44999998807907104, 0.429999977350235, 0.5299999713897705, 0.5399999618530273, 0.4699999988079071, 0.4899999797344208, 0.4099999964237213, 0.429999977350235, 0.4899999797344208, 0.4699999988079071, 0.38999998569488525, 0.28999999165534973, 0.44999998807907104, 0.4399999976158142, 0.4899999797344208, 0.4699999988079071, 0.429999977350235, 0.3700000047683716, 0.3799999952316284, 0.4699999988079071, 0.4599999785423279, 0.3199999928474426, 0.4599999785423279, 0.3100000023841858, 0.4599999785423279, 0.38999998569488525, 0.3999999761581421, 0.4399999976158142, 0.44999998807907104, 0.38999998569488525, 0.3400000035762787, 0.4099999964237213, 0.38999998569488525, 0.3799999952316284, 0.41999998688697815, 0.44999998807907104, 0.429999977350235, 0.5, 0.3700000047683716, 0.3799999952316284, 0.44999998807907104, 0.4399999976158142, 0.550000011920929, 0.44999998807907104, 0.35999998450279236, 0.35999998450279236, 0.3400000035762787, 0.4899999797344208, 0.429999977350235, 0.44999998807907104, 0.38999998569488525, 0.41999998688697815, 0.4699999988079071, 0.5, 0.47999998927116394, 0.3999999761581421, 0.4099999964237213, 0.41999998688697815, 0.3100000023841858, 0.4099999964237213, 0.41999998688697815, 0.429999977350235, 0.47999998927116394, 0.429999977350235, 0.47999998927116394, 0.3700000047683716, 0.38999998569488525, 0.35999998450279236, 0.41999998688697815, 0.429999977350235, 0.4899999797344208, 0.35999998450279236, 0.38999998569488525, 0.35999998450279236, 0.4099999964237213, 0.3999999761581421, 0.26999998092651367, 0.3999999761581421, 0.3999999761581421, 0.4599999785423279, 0.44999998807907104, 0.41999998688697815, 0.4099999964237213, 0.32999998331069946, 0.44999998807907104, 0.38999998569488525, 0.4399999976158142, 0.44999998807907104, 0.2800000011920929, 0.429999977350235, 0.3400000035762787, 0.3400000035762787, 0.3400000035762787, 0.429999977350235, 0.5, 0.3799999952316284, 0.3499999940395355, 0.3999999761581421, 0.41999998688697815, 0.3799999952316284, 0.3799999952316284, 0.3700000047683716, 0.3499999940395355, 0.29999998211860657, 0.29999998211860657, 0.4099999964237213, 0.3400000035762787, 0.3700000047683716, 0.47999998927116394, 0.32999998331069946, 0.3400000035762787, 0.38999998569488525, 0.3999999761581421, 0.3999999761581421, 0.38999998569488525, 0.4099999964237213, 0.3499999940395355, 0.3199999928474426, 0.41999998688697815, 0.38999998569488525, 0.3799999952316284, 0.3400000035762787, 0.4699999988079071, 0.32999998331069946, 0.38999998569488525, 0.3999999761581421, 0.3999999761581421, 0.5, 0.29999998211860657, 0.3700000047683716, 0.4899999797344208, 0.3199999928474426, 0.35999998450279236, 0.47999998927116394, 0.429999977350235, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.3999999761581421, 0.41999998688697815, 0.32999998331069946, 0.4399999976158142, 0.3700000047683716, 0.35999998450279236, 0.4099999964237213, 0.4399999976158142, 0.3799999952316284, 0.35999998450279236, 0.3499999940395355, 0.32999998331069946, 0.35999998450279236, 0.3400000035762787, 0.3499999940395355, 0.41999998688697815, 0.5199999809265137, 0.4099999964237213, 0.4099999964237213, 0.3799999952316284, 0.4099999964237213, 0.3700000047683716, 0.3400000035762787, 0.41999998688697815, 0.429999977350235, 0.429999977350235, 0.3999999761581421, 0.3999999761581421, 0.38999998569488525, 0.41999998688697815, 0.44999998807907104, 0.28999999165534973, 0.29999998211860657, 0.3100000023841858, 0.3799999952316284, 0.3499999940395355, 0.35999998450279236, 0.32999998331069946, 0.3499999940395355, 0.3499999940395355, 0.3700000047683716, 0.35999998450279236, 0.3999999761581421, 0.44999998807907104, 0.3499999940395355, 0.28999999165534973, 0.3999999761581421, 0.3799999952316284, 0.3499999940395355, 0.3499999940395355, 0.32999998331069946, 0.3799999952316284, 0.35999998450279236, 0.3499999940395355, 0.3999999761581421, 0.3199999928474426, 0.38999998569488525, 0.35999998450279236, 0.47999998927116394, 0.3400000035762787, 0.3999999761581421, 0.4399999976158142, 0.3999999761581421, 0.3999999761581421, 0.3499999940395355, 0.3100000023841858, 0.3199999928474426, 0.38999998569488525, 0.26999998092651367, 0.32999998331069946, 0.3400000035762787, 0.3499999940395355, 0.32999998331069946, 0.3400000035762787, 0.2800000011920929, 0.3400000035762787, 0.28999999165534973, 0.3400000035762787, 0.32999998331069946, 0.2800000011920929, 0.3999999761581421, 0.35999998450279236, 0.28999999165534973, 0.3499999940395355, 0.28999999165534973, 0.429999977350235, 0.25999999046325684, 0.3400000035762787, 0.38999998569488525, 0.28999999165534973, 0.38999998569488525, 0.3700000047683716, 0.28999999165534973, 0.3499999940395355, 0.3499999940395355, 0.3799999952316284, 0.35999998450279236, 0.32999998331069946, 0.3100000023841858, 0.25, 0.4099999964237213, 0.3799999952316284, 0.3499999940395355, 0.3499999940395355, 0.3100000023841858, 0.3400000035762787, 0.3499999940395355, 0.3499999940395355, 0.4099999964237213, 0.3799999952316284, 0.3700000047683716, 0.35999998450279236, 0.32999998331069946, 0.29999998211860657, 0.3400000035762787, 0.3700000047683716, 0.4099999964237213, 0.3799999952316284, 0.4399999976158142, 0.3100000023841858, 0.3799999952316284, 0.3199999928474426, 0.4099999964237213, 0.3799999952316284, 0.29999998211860657, 0.25999999046325684, 0.3400000035762787, 0.25999999046325684, 0.28999999165534973, 0.35999998450279236, 0.3499999940395355, 0.3799999952316284, 0.38999998569488525, 0.3199999928474426, 0.4099999964237213, 0.3499999940395355, 0.41999998688697815, 0.3199999928474426, 0.3100000023841858, 0.3799999952316284, 0.38999998569488525, 0.35999998450279236, 0.4899999797344208, 0.29999998211860657, 0.429999977350235, 0.3100000023841858, 0.4699999988079071, 0.35999998450279236, 0.3499999940395355, 0.47999998927116394, 0.4399999976158142, 0.41999998688697815, 0.3499999940395355, 0.3199999928474426, 0.3199999928474426, 0.41999998688697815, 0.3799999952316284, 0.4699999988079071, 0.29999998211860657, 0.28999999165534973, 0.3199999928474426, 0.3799999952316284, 0.3999999761581421, 0.3400000035762787, 0.429999977350235, 0.3499999940395355, 0.3799999952316284, 0.3999999761581421, 0.3700000047683716, 0.32999998331069946, 0.4399999976158142, 0.35999998450279236, 0.3400000035762787, 0.3199999928474426, 0.26999998092651367, 0.3400000035762787, 0.3499999940395355, 0.32999998331069946, 0.3799999952316284, 0.3199999928474426, 0.47999998927116394, 0.3100000023841858, 0.38999998569488525, 0.3199999928474426, 0.3400000035762787, 0.3199999928474426, 0.3700000047683716, 0.4099999964237213, 0.38999998569488525, 0.3700000047683716, 0.3499999940395355, 0.2800000011920929, 0.3499999940395355, 0.41999998688697815, 0.38999998569488525, 0.3700000047683716, 0.38999998569488525, 0.25, 0.23999999463558197, 0.3400000035762787, 0.28999999165534973, 0.32999998331069946, 0.32999998331069946, 0.3499999940395355, 0.29999998211860657, 0.28999999165534973, 0.2800000011920929, 0.3499999940395355, 0.3199999928474426, 0.3499999940395355, 0.3799999952316284, 0.3700000047683716, 0.3199999928474426, 0.2800000011920929, 0.3400000035762787]



x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list0001 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list0001 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list0001.append(y_vibu_acc0001[i*t_i]*100)

    y_vibu_ss_b_acc_list0001.append(y_vibu_back_acc0001[i*t_i]*100)



#
# plt.plot(x, y_vibu_ss_acc_list0001, color='chartreuse', linestyle=(0,(1,1,2,1)),  label='$\\beta_u=0.001$ (Re.)',linewidth=4, markersize=15)
# plt.plot(x, y_vibu_ss_b_acc_list0001, color='peru',  linestyle='-',  label='$\\beta_u=0.001$ (Er.)',linewidth=4, markersize=10)
#

# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
# plt.legend(loc='best',fontsize=16)

plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=3, mode="expand", borderaxespad=0.)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('fmnist_epoch_detail_acc06_all.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Server_acc/fmnist_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_fr = [87.93, 87.91, 88.4, 88.4, 88.4 ]
unl_br = [81.11,    81.54, 81.02, 81.67, 80.69 ]
unl_vibu = [83.5, 84.19, 82.96, 83.58, 81.41 ]



# unl_br = [78,    81.54, 83.76, 83.33, 80.55 ]
# unl_vibu = [82.5, 83.75, 85.01, 83.9, 81.32 ]
#unl_self_r = [97.58, 97.44, 97.44, 97.3, 97.42 ]
unl_hess_r = [74.7,75.43, 76.13, 73.27, 72.12 ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)

plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(72 ,88,2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('fmnist_acc_er_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Server_acc/fmnist_Acc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.05', '0.1', '0.15', '0.2', '0.25']

unl_fr = [97.62, 97.6, 97.6, 97.52, 97.45 ]
unl_br = [89.33, 89.37, 83.42, 81.18, 79.25 ]
unl_vibu = [88.75, 90.04, 90.45, 90.2, 88.53 ]
unl_self_r = [96.47, 96.49, 96.31, 96.84, 96.5 ]
unl_hess_r = [89.98,  77.08, 83, 64.74, 96.74  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)
#plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(88 ,101,2)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('fmnist_acc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Server_backAcc/fmnist_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels =    ['2%', '4%', '6%', '8%', '10%']
unl_fr =    [0.0,   0.0, 0.0,   0.0,  0.0 ]
unl_br =    [1.25, 0.95, 1.667, 1.562, 1.6 ]
unl_vibu = [1.75, 1.58, 1.639, 1.438, 1.833  ]
#unl_self_r = [0.009,0.002,0.002, 0.005, 0.007 ]
unl_hess_r = [0.167, 0.717, 0.044, 0.125, 0.09 ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,5,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{EDR}$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('fmnist_backacc_er_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Server_backAcc/fmnist_BackAcc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.05', '0.1', '0.15', '0.2', '0.25']

unl_fr = [0.0, 0.0, 0.0, 0.0, 0.0]
unl_br = [1.611, 1.806, 1.25, 1.972, 1.222 ]
unl_vibu = [1.556, 1.972, 1.25, 1.778, 1.972]
unl_self_r = [1.611, 1.444, 1.5, 1.944, 1.083 ]
unl_hess_r = [89.98,  77.08, 83, 64.74, 96.74  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)

#plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,2.1,0.5)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/ON_FMNIST/Server_runtime/fmnist_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
unl_fr = [10*10*0.22 , 10*10*0.22, 10*10*0.22 , 10*10*0.22 , 10*10*0.22   ]
unl_br = [70*100/60000*9.54 , 108*100/60000*9.54, 125*100/60000*9.54, 105*100/60000*9.54, 90*100/60000*9.54]
unl_vib = [50*100/60000*9.54, 68*100/60000*9.54, 98*100/60000*9.54, 80*100/60000*9.54, 81*100/60000*9.54]
#unl_self_r = [2*52*100/6000*0.22, 2*46*100/6000*0.22, 2*45*100/6000*0.22, 2*53*100/6000*0.22, 2*50*100/6000*0.22]
unl_hess_r = [104*100/60000*9.54 +9.54 , 140*100/60000*9.54 +9.54 , 197*100/60000*9.54 +9.54 , 247*100/60000*9.54+9.54 , 251*100/60000*9.54 +9.54 ]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
# plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='VIBU-SS', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='tomato', hatch='-')

plt.bar(x - width / 2.5 ,  unl_vib, width=width/3, label='RFU', color='g', hatch='x')
plt.bar(x, unl_br, width=width/3, label='VBU', color='orange', hatch='o')
plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='\\')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 14.1, 2)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('fmnist_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/RFU_experiments/ON_FMNIST/Server_runtime/fmnist_rt_ur_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0.05', '0.1', '0.15', '0.2', '0.25']
unl_fr = [10*10*0.22 , 10*10*0.22, 10*10*0.22 , 10*10*0.22 , 10*10*0.22   ]
unl_br = [36*100/6000*0.22 , 32*100/6000*0.22, 28*100/6000*0.22, 21*100/6000*0.22, 23*100/6000*0.22]
unl_vib = [40*100/6000*0.22, 38*100/6000*0.22, 39*100/6000*0.22, 38*100/6000*0.22, 36*100/6000*0.22]
unl_self_r = [2*51*100/6000*0.22, 2*46*100/6000*0.22, 2*46*100/6000*0.22, 2*43*100/6000*0.22, 2*44*100/6000*0.22]
unl_hess_r = [104*100/6000*0.22 +2.2 , 128*100/6000*0.22 +2.2 , 61*100/6000*0.22 +2.2 , 64*100/6000*0.22 +2.2 , 37*100/6000*0.22 +2.2 ]

# unl_hess_r = [,  3, 9, 10]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
plt.bar(x - width / 4 - width / 8, unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
plt.bar(x - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')

plt.bar(x + width / 4, unl_self_r, width=0.168, label='IBFU-SS', color='g', hatch='x')


# plt.bar(x + width / 2 - width / 8, unl_hess_r, width=0.148, label='HFU', hatch='-')
# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 0.5, 0.1)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper right', fontsize=15)
plt.xlabel('$\\beta_u$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_ur_bar.png', dpi=200)
plt.show()


==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_0001.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9799999594688416, 0.9799999594688416, 0.949999988079071, 0.9599999785423279, 0.9899999499320984, 0.9300000071525574, 0.9799999594688416, 0.9099999666213989, 0.8700000047683716, 0.85999995470047, 0.7899999618530273, 0.7299999594688416, 0.75, 0.5299999713897705, 0.5, 0.38999998569488525, 0.3199999928474426, 0.25, 0.20999999344348907, 0.14000000059604645, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9799999594688416, 0.9799999594688416, 1.0, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9599999785423279, 0.9699999690055847, 0.9799999594688416, 1.0, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 0.9699999690055847, 0.9199999570846558, 0.9300000071525574, 0.8999999761581421, 0.85999995470047, 0.949999988079071, 0.949999988079071, 0.9399999976158142, 0.9399999976158142, 0.9099999666213989, 0.9699999690055847, 0.8899999856948853, 0.8899999856948853, 0.9099999666213989, 0.8499999642372131, 0.8999999761581421, 0.8700000047683716, 0.9199999570846558, 0.8799999952316284, 0.8499999642372131, 0.9199999570846558, 0.9699999690055847, 0.8799999952316284, 0.9300000071525574, 0.8499999642372131, 0.8899999856948853, 0.8999999761581421, 0.9199999570846558, 0.8700000047683716, 0.9300000071525574, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8999999761581421, 0.9099999666213989, 0.8899999856948853, 0.949999988079071, 0.8700000047683716, 0.8700000047683716, 0.9099999666213989, 0.8999999761581421, 0.9099999666213989, 0.9199999570846558, 0.8899999856948853, 0.9300000071525574, 0.9699999690055847, 0.8899999856948853, 0.8899999856948853, 0.8700000047683716, 0.8899999856948853, 0.9399999976158142, 0.85999995470047, 0.8499999642372131, 0.8999999761581421, 0.9099999666213989, 0.9099999666213989, 0.8799999952316284, 0.8399999737739563, 0.9099999666213989, 0.8299999833106995, 0.8899999856948853, 0.9199999570846558, 0.8700000047683716, 0.8899999856948853, 0.9099999666213989, 0.8899999856948853, 0.8899999856948853, 0.8899999856948853, 0.8499999642372131, 0.9300000071525574, 0.8799999952316284, 0.8899999856948853, 0.8899999856948853, 0.85999995470047, 0.8899999856948853, 0.8700000047683716, 0.8899999856948853, 0.8799999952316284, 0.8299999833106995, 0.8999999761581421, 0.8700000047683716, 0.85999995470047, 0.9199999570846558, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.8799999952316284, 0.8399999737739563, 0.8700000047683716, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.8399999737739563, 0.8399999737739563, 0.7400000095367432, 0.85999995470047, 0.8899999856948853, 0.8499999642372131, 0.8899999856948853, 0.85999995470047, 0.8799999952316284, 0.8999999761581421, 0.8999999761581421, 0.8199999928474426, 0.7899999618530273, 0.8100000023841858, 0.7699999809265137, 0.7599999904632568, 0.75, 0.7099999785423279, 0.7699999809265137, 0.7699999809265137, 0.8299999833106995, 0.7899999618530273, 0.7999999523162842, 0.7699999809265137, 0.6800000071525574, 0.7899999618530273, 0.7999999523162842, 0.7099999785423279, 0.6699999570846558, 0.7099999785423279, 0.7099999785423279, 0.7699999809265137, 0.7099999785423279, 0.7400000095367432, 0.7599999904632568, 0.7899999618530273, 0.7599999904632568, 0.6399999856948853, 0.75, 0.699999988079071, 0.6899999976158142, 0.7899999618530273, 0.6899999976158142, 0.6899999976158142, 0.6800000071525574, 0.7699999809265137, 0.6599999666213989, 0.7299999594688416, 0.7799999713897705, 0.6499999761581421, 0.6800000071525574, 0.6599999666213989, 0.6800000071525574, 0.6899999976158142, 0.6200000047683716, 0.6299999952316284, 0.6899999976158142, 0.7299999594688416, 0.6800000071525574, 0.550000011920929, 0.7899999618530273, 0.7400000095367432, 0.5899999737739563, 0.5699999928474426, 0.6499999761581421, 0.699999988079071, 0.6200000047683716, 0.6299999952316284, 0.699999988079071, 0.7299999594688416, 0.6800000071525574, 0.5399999618530273, 0.6200000047683716, 0.5999999642372131, 0.47999998927116394, 0.6299999952316284, 0.5600000023841858, 0.6299999952316284, 0.5699999928474426, 0.5600000023841858, 0.5899999737739563, 0.5099999904632568, 0.5299999713897705, 0.6499999761581421, 0.5799999833106995, 0.47999998927116394, 0.5600000023841858, 0.6100000143051147, 0.5199999809265137, 0.5600000023841858, 0.5199999809265137, 0.44999998807907104, 0.6100000143051147, 0.6100000143051147, 0.5799999833106995, 0.5399999618530273, 0.5099999904632568, 0.47999998927116394, 0.5, 0.5399999618530273, 0.3999999761581421, 0.5999999642372131, 0.5, 0.5199999809265137, 0.5399999618530273, 0.5600000023841858, 0.4899999797344208, 0.5199999809265137, 0.5399999618530273, 0.5099999904632568, 0.5699999928474426, 0.5099999904632568, 0.44999998807907104, 0.4599999785423279, 0.4599999785423279, 0.41999998688697815, 0.5299999713897705, 0.5299999713897705, 0.41999998688697815, 0.5799999833106995, 0.5399999618530273, 0.5, 0.44999998807907104, 0.5299999713897705, 0.5799999833106995, 0.4599999785423279, 0.5399999618530273, 0.44999998807907104, 0.5, 0.5299999713897705, 0.3999999761581421, 0.4699999988079071, 0.5299999713897705, 0.4899999797344208, 0.3700000047683716, 0.3199999928474426, 0.4899999797344208, 0.3499999940395355, 0.4099999964237213, 0.429999977350235, 0.3999999761581421, 0.3499999940395355, 0.3700000047683716, 0.4899999797344208, 0.3700000047683716, 0.41999998688697815, 0.4399999976158142, 0.3799999952316284, 0.4399999976158142, 0.4099999964237213, 0.3199999928474426, 0.41999998688697815, 0.3999999761581421, 0.38999998569488525, 0.35999998450279236, 0.5, 0.3799999952316284, 0.4399999976158142, 0.41999998688697815, 0.3799999952316284, 0.3799999952316284, 0.32999998331069946, 0.29999998211860657, 0.35999998450279236, 0.4099999964237213, 0.41999998688697815, 0.4399999976158142, 0.3499999940395355, 0.32999998331069946, 0.3199999928474426, 0.3499999940395355, 0.26999998092651367, 0.32999998331069946, 0.35999998450279236, 0.4399999976158142, 0.29999998211860657, 0.3700000047683716, 0.32999998331069946, 0.3100000023841858, 0.35999998450279236, 0.35999998450279236, 0.25999999046325684, 0.29999998211860657, 0.38999998569488525, 0.3499999940395355, 0.28999999165534973, 0.3199999928474426, 0.3799999952316284, 0.3400000035762787, 0.3499999940395355, 0.35999998450279236, 0.3700000047683716, 0.26999998092651367, 0.3799999952316284, 0.22999998927116394, 0.3199999928474426, 0.28999999165534973, 0.3799999952316284, 0.3999999761581421, 0.3499999940395355, 0.32999998331069946, 0.3400000035762787, 0.3400000035762787, 0.2800000011920929, 0.26999998092651367, 0.3400000035762787, 0.23999999463558197, 0.29999998211860657, 0.3199999928474426, 0.2800000011920929, 0.32999998331069946, 0.2800000011920929, 0.3199999928474426, 0.29999998211860657, 0.26999998092651367, 0.32999998331069946, 0.3100000023841858, 0.23999999463558197, 0.3700000047683716, 0.38999998569488525, 0.23999999463558197, 0.3100000023841858, 0.25, 0.3499999940395355, 0.29999998211860657, 0.3100000023841858, 0.23999999463558197, 0.22999998927116394, 0.22999998927116394, 0.25999999046325684, 0.32999998331069946, 0.22999998927116394, 0.22999998927116394, 0.25999999046325684, 0.3100000023841858, 0.3100000023841858, 0.1899999976158142, 0.25, 0.28999999165534973, 0.32999998331069946, 0.1599999964237213, 0.22999998927116394, 0.1899999976158142, 0.25999999046325684, 0.29999998211860657, 0.1899999976158142, 0.2199999988079071, 0.3100000023841858, 0.25999999046325684, 0.26999998092651367, 0.26999998092651367, 0.17000000178813934, 0.2199999988079071, 0.25, 0.22999998927116394, 0.32999998331069946, 0.19999998807907104, 0.2199999988079071, 0.29999998211860657, 0.25, 0.2199999988079071, 0.23999999463558197, 0.25999999046325684, 0.2800000011920929, 0.29999998211860657, 0.25, 0.19999998807907104, 0.25999999046325684, 0.2199999988079071, 0.2800000011920929, 0.12999999523162842, 0.2800000011920929, 0.3100000023841858, 0.25, 0.26999998092651367, 0.25999999046325684, 0.2199999988079071, 0.28999999165534973, 0.2199999988079071, 0.29999998211860657, 0.2199999988079071, 0.1899999976158142, 0.17999999225139618, 0.22999998927116394, 0.26999998092651367, 0.1899999976158142, 0.19999998807907104, 0.10999999940395355, 0.22999998927116394, 0.17999999225139618, 0.29999998211860657, 0.25999999046325684, 0.14000000059604645, 0.25999999046325684, 0.3100000023841858, 0.20999999344348907, 0.1899999976158142, 0.2199999988079071, 0.23999999463558197, 0.2199999988079071, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.25999999046325684, 0.20999999344348907, 0.1899999976158142, 0.26999998092651367, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.11999999731779099, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.22999998927116394, 0.19999998807907104, 0.20999999344348907, 0.22999998927116394, 0.22999998927116394, 0.2199999988079071, 0.23999999463558197, 0.19999998807907104, 0.11999999731779099, 0.2199999988079071, 0.17999999225139618, 0.19999998807907104, 0.22999998927116394, 0.1599999964237213, 0.23999999463558197, 0.17000000178813934, 0.14999999105930328, 0.20999999344348907, 0.14000000059604645, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.19999998807907104, 0.17999999225139618, 0.1899999976158142, 0.17000000178813934, 0.20999999344348907, 0.14999999105930328, 0.17999999225139618, 0.1599999964237213, 0.22999998927116394, 0.1899999976158142, 0.17999999225139618, 0.19999998807907104, 0.19999998807907104, 0.20999999344348907, 0.17999999225139618, 0.20999999344348907, 0.19999998807907104, 0.19999998807907104, 0.2199999988079071, 0.14000000059604645, 0.20999999344348907, 0.19999998807907104, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.2199999988079071, 0.1599999964237213, 0.1599999964237213, 0.20999999344348907, 0.09999999403953552, 0.19999998807907104, 0.19999998807907104, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.17999999225139618, 0.17000000178813934, 0.1899999976158142, 0.11999999731779099, 0.19999998807907104, 0.1899999976158142, 0.23999999463558197, 0.1599999964237213, 0.17999999225139618, 0.2199999988079071, 0.22999998927116394, 0.09999999403953552, 0.2199999988079071, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.09999999403953552, 0.23999999463558197, 0.25, 0.1899999976158142, 0.10999999940395355, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.12999999523162842, 0.20999999344348907, 0.14999999105930328, 0.14000000059604645, 0.1599999964237213, 0.20999999344348907, 0.1899999976158142, 0.14000000059604645, 0.12999999523162842, 0.25, 0.14000000059604645, 0.12999999523162842, 0.20999999344348907, 0.25999999046325684, 0.09999999403953552, 0.20999999344348907, 0.20999999344348907, 0.17000000178813934, 0.2199999988079071, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.1899999976158142, 0.1899999976158142, 0.1899999976158142, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.14999999105930328, 0.1899999976158142, 0.19999998807907104, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.09999999403953552, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.12999999523162842, 0.14000000059604645, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.12999999523162842, 0.05999999865889549, 0.23999999463558197, 0.19999998807907104, 0.1599999964237213, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.17999999225139618, 0.1599999964237213, 0.1899999976158142, 0.09999999403953552, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.25999999046325684, 0.11999999731779099, 0.1899999976158142, 0.09999999403953552, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.1599999964237213, 0.05999999865889549, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14000000059604645, 0.11999999731779099, 0.20999999344348907, 0.11999999731779099, 0.17999999225139618, 0.10999999940395355, 0.08999999612569809, 0.14999999105930328, 0.19999998807907104, 0.19999998807907104, 0.1599999964237213, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.10999999940395355, 0.14000000059604645, 0.10999999940395355, 0.1599999964237213, 0.05999999865889549, 0.1899999976158142, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.1899999976158142, 0.1599999964237213, 0.1899999976158142, 0.14999999105930328, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.14000000059604645, 0.19999998807907104, 0.14000000059604645, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.1599999964237213, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.20999999344348907, 0.10999999940395355, 0.1599999964237213, 0.10999999940395355, 0.14999999105930328, 0.19999998807907104, 0.09999999403953552, 0.12999999523162842, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.14000000059604645, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.17000000178813934, 0.11999999731779099, 0.05999999865889549, 0.14000000059604645, 0.11999999731779099, 0.17999999225139618, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.08999999612569809, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.19999998807907104, 0.07000000029802322, 0.10999999940395355, 0.1599999964237213, 0.07000000029802322, 0.1599999964237213, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.14000000059604645]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.9099999666213989, 0.9199999570846558, 0.8700000047683716, 0.85999995470047, 0.8299999833106995, 0.7699999809265137, 0.6599999666213989, 0.6299999952316284, 0.47999998927116394, 0.41999998688697815, 0.2800000011920929, 0.23999999463558197, 0.14999999105930328, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 0.9799999594688416, 1.0, 1.0, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9699999690055847, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9799999594688416, 0.9599999785423279, 0.949999988079071, 0.9699999690055847, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142, 0.8999999761581421, 0.949999988079071, 0.8799999952316284, 0.9399999976158142, 0.8700000047683716, 0.949999988079071, 0.8700000047683716, 0.8899999856948853, 0.9300000071525574, 0.9199999570846558, 0.9300000071525574, 0.8899999856948853, 0.8499999642372131, 0.8999999761581421, 0.8999999761581421, 0.9199999570846558, 0.8799999952316284, 0.8700000047683716, 0.85999995470047, 0.8999999761581421, 0.8999999761581421, 0.9099999666213989, 0.8100000023841858, 0.9099999666213989, 0.8799999952316284, 0.8700000047683716, 0.9099999666213989, 0.9199999570846558, 0.8700000047683716, 0.9099999666213989, 0.9399999976158142, 0.9099999666213989, 0.949999988079071, 0.9099999666213989, 0.8799999952316284, 0.8799999952316284, 0.9199999570846558, 0.8899999856948853, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.8999999761581421, 0.9099999666213989, 0.9199999570846558, 0.9300000071525574, 0.8799999952316284, 0.8999999761581421, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.8899999856948853, 0.8999999761581421, 0.9300000071525574, 0.8799999952316284, 0.8399999737739563, 0.8999999761581421, 0.9399999976158142, 0.8399999737739563, 0.8999999761581421, 0.85999995470047, 0.9099999666213989, 0.9099999666213989, 0.8899999856948853, 0.8499999642372131, 0.8700000047683716, 0.8700000047683716, 0.8999999761581421, 0.85999995470047, 0.8899999856948853, 0.9199999570846558, 0.8799999952316284, 0.7999999523162842, 0.9300000071525574, 0.8700000047683716, 0.8100000023841858, 0.8999999761581421, 0.8499999642372131, 0.8700000047683716, 0.8999999761581421, 0.8700000047683716, 0.8299999833106995, 0.9099999666213989, 0.8399999737739563, 0.7699999809265137, 0.85999995470047, 0.8199999928474426, 0.8700000047683716, 0.8700000047683716, 0.8399999737739563, 0.8299999833106995, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8100000023841858, 0.8899999856948853, 0.8199999928474426, 0.8799999952316284, 0.8399999737739563, 0.7599999904632568, 0.8299999833106995, 0.8999999761581421, 0.8299999833106995, 0.8199999928474426, 0.8399999737739563, 0.8100000023841858, 0.7799999713897705, 0.85999995470047, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.7400000095367432, 0.7699999809265137, 0.7899999618530273, 0.8499999642372131, 0.8299999833106995, 0.75, 0.7999999523162842, 0.7799999713897705, 0.7299999594688416, 0.7799999713897705, 0.7299999594688416, 0.7599999904632568, 0.8399999737739563, 0.7699999809265137, 0.8100000023841858, 0.699999988079071, 0.7699999809265137, 0.7599999904632568, 0.7299999594688416, 0.7199999690055847, 0.7899999618530273, 0.6699999570846558, 0.7299999594688416, 0.7199999690055847, 0.7299999594688416, 0.7199999690055847, 0.6699999570846558, 0.6599999666213989, 0.6599999666213989, 0.6899999976158142, 0.6200000047683716, 0.6599999666213989, 0.6499999761581421, 0.5899999737739563, 0.6100000143051147, 0.6800000071525574, 0.6699999570846558, 0.6499999761581421, 0.6699999570846558, 0.6100000143051147, 0.7099999785423279, 0.5999999642372131, 0.6499999761581421, 0.6399999856948853, 0.6499999761581421, 0.6699999570846558, 0.5799999833106995, 0.6399999856948853, 0.5299999713897705, 0.6499999761581421, 0.5799999833106995, 0.6100000143051147, 0.6399999856948853, 0.6200000047683716, 0.5699999928474426, 0.5699999928474426, 0.6100000143051147, 0.6299999952316284, 0.6100000143051147, 0.6599999666213989, 0.5699999928474426, 0.5399999618530273, 0.5799999833106995, 0.5799999833106995, 0.6200000047683716, 0.5399999618530273, 0.5600000023841858, 0.5299999713897705, 0.5299999713897705, 0.5999999642372131, 0.5799999833106995, 0.44999998807907104, 0.5899999737739563, 0.5, 0.6200000047683716, 0.5099999904632568, 0.550000011920929, 0.5099999904632568, 0.550000011920929, 0.4699999988079071, 0.5799999833106995, 0.5, 0.5699999928474426, 0.5799999833106995, 0.4599999785423279, 0.5600000023841858, 0.4599999785423279, 0.41999998688697815, 0.47999998927116394, 0.5600000023841858, 0.4599999785423279, 0.41999998688697815, 0.47999998927116394, 0.4399999976158142, 0.41999998688697815, 0.5, 0.5399999618530273, 0.5299999713897705, 0.5399999618530273, 0.4599999785423279, 0.4699999988079071, 0.38999998569488525, 0.429999977350235, 0.47999998927116394, 0.5, 0.4099999964237213, 0.3400000035762787, 0.3999999761581421, 0.429999977350235, 0.4599999785423279, 0.38999998569488525, 0.4699999988079071, 0.3999999761581421, 0.4099999964237213, 0.429999977350235, 0.47999998927116394, 0.38999998569488525, 0.44999998807907104, 0.3799999952316284, 0.41999998688697815, 0.3799999952316284, 0.3499999940395355, 0.3799999952316284, 0.3999999761581421, 0.3499999940395355, 0.38999998569488525, 0.429999977350235, 0.4399999976158142, 0.3499999940395355, 0.3100000023841858, 0.38999998569488525, 0.4099999964237213, 0.41999998688697815, 0.3799999952316284, 0.4099999964237213, 0.3999999761581421, 0.3799999952316284, 0.429999977350235, 0.35999998450279236, 0.35999998450279236, 0.35999998450279236, 0.3999999761581421, 0.32999998331069946, 0.3499999940395355, 0.3499999940395355, 0.3999999761581421, 0.3400000035762787, 0.3400000035762787, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.3400000035762787, 0.35999998450279236, 0.35999998450279236, 0.35999998450279236, 0.3400000035762787, 0.3799999952316284, 0.3499999940395355, 0.29999998211860657, 0.2800000011920929, 0.2800000011920929, 0.4699999988079071, 0.3400000035762787, 0.28999999165534973, 0.26999998092651367, 0.3999999761581421, 0.3400000035762787, 0.26999998092651367, 0.26999998092651367, 0.38999998569488525, 0.41999998688697815, 0.3499999940395355, 0.22999998927116394, 0.35999998450279236, 0.38999998569488525, 0.38999998569488525, 0.28999999165534973, 0.3100000023841858, 0.4099999964237213, 0.3400000035762787, 0.2800000011920929, 0.3199999928474426, 0.2800000011920929, 0.3700000047683716, 0.25999999046325684, 0.2800000011920929, 0.3100000023841858, 0.25999999046325684, 0.23999999463558197, 0.3199999928474426, 0.3999999761581421, 0.29999998211860657, 0.2800000011920929, 0.3100000023841858, 0.29999998211860657, 0.26999998092651367, 0.32999998331069946, 0.3499999940395355, 0.2199999988079071, 0.25, 0.28999999165534973, 0.26999998092651367, 0.3400000035762787, 0.3999999761581421, 0.3100000023841858, 0.2800000011920929, 0.3100000023841858, 0.23999999463558197, 0.26999998092651367, 0.26999998092651367, 0.28999999165534973, 0.2199999988079071, 0.17999999225139618, 0.22999998927116394, 0.3499999940395355, 0.29999998211860657, 0.22999998927116394, 0.22999998927116394, 0.26999998092651367, 0.28999999165534973, 0.26999998092651367, 0.1599999964237213, 0.25999999046325684, 0.3100000023841858, 0.25, 0.25, 0.2800000011920929, 0.17999999225139618, 0.3100000023841858, 0.28999999165534973, 0.2800000011920929, 0.25999999046325684, 0.25999999046325684, 0.2800000011920929, 0.22999998927116394, 0.2800000011920929, 0.22999998927116394, 0.2199999988079071, 0.28999999165534973, 0.25, 0.3999999761581421, 0.26999998092651367, 0.1899999976158142, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.2199999988079071, 0.25, 0.2199999988079071, 0.25999999046325684, 0.25, 0.3100000023841858, 0.2199999988079071, 0.25, 0.3400000035762787, 0.22999998927116394, 0.25, 0.25, 0.1899999976158142, 0.26999998092651367, 0.14000000059604645, 0.3499999940395355, 0.29999998211860657, 0.1899999976158142, 0.17999999225139618, 0.25, 0.20999999344348907, 0.25, 0.20999999344348907, 0.23999999463558197, 0.28999999165534973, 0.12999999523162842, 0.22999998927116394, 0.1899999976158142, 0.23999999463558197, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.2800000011920929, 0.12999999523162842, 0.25, 0.3100000023841858, 0.2199999988079071, 0.23999999463558197, 0.17000000178813934, 0.2199999988079071, 0.26999998092651367, 0.2199999988079071, 0.23999999463558197, 0.1899999976158142, 0.25999999046325684, 0.2199999988079071, 0.25, 0.20999999344348907, 0.25, 0.17000000178813934, 0.25, 0.14999999105930328, 0.2199999988079071, 0.25, 0.20999999344348907, 0.20999999344348907, 0.17999999225139618, 0.17000000178813934, 0.17000000178813934, 0.25999999046325684, 0.25999999046325684, 0.25999999046325684, 0.2199999988079071, 0.2199999988079071, 0.2199999988079071, 0.22999998927116394, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.08999999612569809, 0.1899999976158142, 0.11999999731779099, 0.2800000011920929, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.25999999046325684, 0.1599999964237213, 0.2199999988079071, 0.25, 0.17999999225139618, 0.25, 0.14000000059604645, 0.1599999964237213, 0.17999999225139618, 0.19999998807907104, 0.2199999988079071, 0.17999999225139618, 0.19999998807907104, 0.17999999225139618, 0.26999998092651367, 0.19999998807907104, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.17000000178813934, 0.1599999964237213, 0.19999998807907104, 0.11999999731779099, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.1599999964237213, 0.17000000178813934, 0.20999999344348907, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.22999998927116394, 0.14000000059604645, 0.17999999225139618, 0.14999999105930328, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.14000000059604645, 0.20999999344348907, 0.14999999105930328, 0.19999998807907104, 0.17999999225139618, 0.28999999165534973, 0.19999998807907104, 0.14999999105930328, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.17999999225139618, 0.17999999225139618, 0.2199999988079071, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.1599999964237213, 0.19999998807907104, 0.1899999976158142, 0.12999999523162842, 0.17999999225139618, 0.08999999612569809, 0.19999998807907104, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.17999999225139618, 0.12999999523162842, 0.17000000178813934, 0.1599999964237213, 0.25999999046325684, 0.19999998807907104, 0.1599999964237213, 0.14000000059604645, 0.23999999463558197, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.1599999964237213, 0.17999999225139618, 0.09999999403953552, 0.20999999344348907, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.20999999344348907, 0.07999999821186066, 0.12999999523162842, 0.17999999225139618, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.11999999731779099, 0.14000000059604645, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.10999999940395355, 0.14000000059604645, 0.17999999225139618, 0.12999999523162842, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.1899999976158142, 0.1899999976158142, 0.12999999523162842, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.2199999988079071, 0.19999998807907104, 0.11999999731779099, 0.14999999105930328, 0.17999999225139618, 0.20999999344348907, 0.09999999403953552, 0.14000000059604645, 0.2199999988079071, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.1599999964237213, 0.07999999821186066, 0.10999999940395355, 0.17999999225139618, 0.07999999821186066, 0.11999999731779099, 0.17999999225139618, 0.1599999964237213, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.14000000059604645, 0.08999999612569809, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.07999999821186066, 0.17000000178813934, 0.12999999523162842, 0.22999998927116394, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.1899999976158142, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.17000000178813934, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.05999999865889549, 0.1899999976158142, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.08999999612569809, 0.1599999964237213, 0.1599999964237213, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.20999999344348907, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.1599999964237213, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.14000000059604645, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_0001.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_001.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9899999499320984, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 1.0, 0.9599999785423279, 0.9099999666213989, 0.9099999666213989, 0.9199999570846558, 0.8799999952316284, 0.7999999523162842, 0.8100000023841858, 0.6399999856948853, 0.6800000071525574, 0.4899999797344208, 0.4599999785423279, 0.3400000035762787, 0.17999999225139618, 0.14999999105930328, 0.07999999821186066, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9699999690055847, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9799999594688416, 0.9599999785423279, 0.9699999690055847, 0.9899999499320984, 0.9899999499320984, 0.9599999785423279, 0.9699999690055847, 0.9699999690055847, 0.9799999594688416, 0.9300000071525574, 0.9399999976158142, 0.9599999785423279, 0.9300000071525574, 0.9699999690055847, 0.9199999570846558, 0.949999988079071, 0.949999988079071, 0.9300000071525574, 0.8999999761581421, 0.9199999570846558, 0.9300000071525574, 0.9099999666213989, 0.85999995470047, 0.85999995470047, 0.8799999952316284, 0.8799999952316284, 0.9099999666213989, 0.8799999952316284, 0.9199999570846558, 0.9300000071525574, 0.9300000071525574, 0.8799999952316284, 0.8799999952316284, 0.8899999856948853, 0.8700000047683716, 0.8799999952316284, 0.8700000047683716, 0.85999995470047, 0.9099999666213989, 0.8999999761581421, 0.8799999952316284, 0.8700000047683716, 0.9599999785423279, 0.9199999570846558, 0.9099999666213989, 0.8899999856948853, 0.8799999952316284, 0.8799999952316284, 0.85999995470047, 0.9300000071525574, 0.9199999570846558, 0.8399999737739563, 0.8899999856948853, 0.9399999976158142, 0.9399999976158142, 0.9099999666213989, 0.8899999856948853, 0.8799999952316284, 0.8399999737739563, 0.8999999761581421, 0.8499999642372131, 0.8899999856948853, 0.8700000047683716, 0.8999999761581421, 0.8700000047683716, 0.8799999952316284, 0.8799999952316284, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8399999737739563, 0.8700000047683716, 0.8100000023841858, 0.8799999952316284, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.85999995470047, 0.8899999856948853, 0.8499999642372131, 0.7999999523162842, 0.8100000023841858, 0.8299999833106995, 0.7699999809265137, 0.75, 0.7799999713897705, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.8299999833106995, 0.8199999928474426, 0.8299999833106995, 0.8100000023841858, 0.7199999690055847, 0.7599999904632568, 0.8100000023841858, 0.7799999713897705, 0.7899999618530273, 0.7199999690055847, 0.8199999928474426, 0.7899999618530273, 0.7699999809265137, 0.7400000095367432, 0.7899999618530273, 0.7199999690055847, 0.7400000095367432, 0.7400000095367432, 0.7400000095367432, 0.7799999713897705, 0.7099999785423279, 0.7599999904632568, 0.7099999785423279, 0.7099999785423279, 0.7099999785423279, 0.75, 0.699999988079071, 0.7599999904632568, 0.7099999785423279, 0.7799999713897705, 0.6899999976158142, 0.7199999690055847, 0.6599999666213989, 0.6800000071525574, 0.699999988079071, 0.7099999785423279, 0.6100000143051147, 0.5600000023841858, 0.6800000071525574, 0.6699999570846558, 0.7299999594688416, 0.699999988079071, 0.5299999713897705, 0.5899999737739563, 0.5999999642372131, 0.6399999856948853, 0.6200000047683716, 0.5299999713897705, 0.5799999833106995, 0.6100000143051147, 0.5299999713897705, 0.5899999737739563, 0.5999999642372131, 0.5899999737739563, 0.5299999713897705, 0.5899999737739563, 0.4899999797344208, 0.5999999642372131, 0.5799999833106995, 0.47999998927116394, 0.5199999809265137, 0.5199999809265137, 0.4599999785423279, 0.550000011920929, 0.47999998927116394, 0.41999998688697815, 0.4599999785423279, 0.4699999988079071, 0.4099999964237213, 0.4599999785423279, 0.5199999809265137, 0.38999998569488525, 0.3799999952316284, 0.429999977350235, 0.5199999809265137, 0.4399999976158142, 0.38999998569488525, 0.47999998927116394, 0.3700000047683716, 0.4399999976158142, 0.4699999988079071, 0.429999977350235, 0.3499999940395355, 0.3999999761581421, 0.3400000035762787, 0.35999998450279236, 0.38999998569488525, 0.38999998569488525, 0.28999999165534973, 0.3700000047683716, 0.38999998569488525, 0.4399999976158142, 0.32999998331069946, 0.3700000047683716, 0.2800000011920929, 0.32999998331069946, 0.3499999940395355, 0.3199999928474426, 0.32999998331069946, 0.3400000035762787, 0.25, 0.25, 0.32999998331069946, 0.3199999928474426, 0.3499999940395355, 0.25999999046325684, 0.2199999988079071, 0.29999998211860657, 0.20999999344348907, 0.32999998331069946, 0.28999999165534973, 0.3799999952316284, 0.3400000035762787, 0.32999998331069946, 0.3100000023841858, 0.3199999928474426, 0.3799999952316284, 0.3700000047683716, 0.28999999165534973, 0.38999998569488525, 0.26999998092651367, 0.1899999976158142, 0.25999999046325684, 0.3799999952316284, 0.28999999165534973, 0.25, 0.23999999463558197, 0.1899999976158142, 0.22999998927116394, 0.2199999988079071, 0.3400000035762787, 0.26999998092651367, 0.32999998331069946, 0.2199999988079071, 0.3100000023841858, 0.20999999344348907, 0.25, 0.1899999976158142, 0.25999999046325684, 0.22999998927116394, 0.25999999046325684, 0.3100000023841858, 0.26999998092651367, 0.32999998331069946, 0.26999998092651367, 0.25999999046325684, 0.23999999463558197, 0.25999999046325684, 0.25999999046325684, 0.3100000023841858, 0.35999998450279236, 0.3199999928474426, 0.28999999165534973, 0.2800000011920929, 0.23999999463558197, 0.28999999165534973, 0.22999998927116394, 0.23999999463558197, 0.26999998092651367, 0.22999998927116394, 0.25999999046325684, 0.28999999165534973, 0.26999998092651367, 0.28999999165534973, 0.23999999463558197, 0.28999999165534973, 0.22999998927116394, 0.22999998927116394, 0.17999999225139618, 0.25999999046325684, 0.25999999046325684, 0.23999999463558197, 0.26999998092651367, 0.2800000011920929, 0.25999999046325684, 0.25, 0.2199999988079071, 0.2199999988079071, 0.25, 0.22999998927116394, 0.1899999976158142, 0.12999999523162842, 0.25, 0.17999999225139618, 0.23999999463558197, 0.1599999964237213, 0.2199999988079071, 0.20999999344348907, 0.25999999046325684, 0.17000000178813934, 0.09999999403953552, 0.22999998927116394, 0.25, 0.17999999225139618, 0.2199999988079071, 0.22999998927116394, 0.2199999988079071, 0.26999998092651367, 0.2800000011920929, 0.25999999046325684, 0.2199999988079071, 0.19999998807907104, 0.28999999165534973, 0.1899999976158142, 0.2199999988079071, 0.14999999105930328, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.1599999964237213, 0.19999998807907104, 0.19999998807907104, 0.2199999988079071, 0.22999998927116394, 0.2199999988079071, 0.26999998092651367, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.12999999523162842, 0.22999998927116394, 0.1599999964237213, 0.1599999964237213, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.20999999344348907, 0.17000000178813934, 0.14000000059604645, 0.17000000178813934, 0.1599999964237213, 0.19999998807907104, 0.14000000059604645, 0.1899999976158142, 0.17999999225139618, 0.12999999523162842, 0.1599999964237213, 0.17000000178813934, 0.12999999523162842, 0.22999998927116394, 0.17999999225139618, 0.17999999225139618, 0.1899999976158142, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.12999999523162842, 0.25999999046325684, 0.14000000059604645, 0.1899999976158142, 0.12999999523162842, 0.14000000059604645, 0.17999999225139618, 0.11999999731779099, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.1599999964237213, 0.14999999105930328, 0.14000000059604645, 0.1899999976158142, 0.11999999731779099, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.19999998807907104, 0.1599999964237213, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.2199999988079071, 0.19999998807907104, 0.14000000059604645, 0.11999999731779099, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.14999999105930328, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.19999998807907104, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.2199999988079071, 0.08999999612569809, 0.2199999988079071, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.1899999976158142, 0.1599999964237213, 0.17999999225139618, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.20999999344348907, 0.1899999976158142, 0.1899999976158142, 0.07000000029802322, 0.1599999964237213, 0.17999999225139618, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.09999999403953552, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.17000000178813934, 0.17000000178813934, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.14000000059604645, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.17000000178813934, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.14999999105930328, 0.10999999940395355, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.22999998927116394, 0.10999999940395355, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.17999999225139618, 0.11999999731779099, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.1899999976158142, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.1599999964237213, 0.17999999225139618, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.14999999105930328, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.1899999976158142, 0.10999999940395355, 0.14000000059604645, 0.17000000178813934, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.14999999105930328, 0.10999999940395355, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.07999999821186066, 0.14999999105930328, 0.11999999731779099, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.1899999976158142, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.17000000178813934, 0.12999999523162842, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.17000000178813934, 0.1599999964237213, 0.08999999612569809, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.17000000178813934, 0.17000000178813934, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.1599999964237213, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.17999999225139618, 0.14000000059604645, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.1599999964237213, 0.17000000178813934, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.04999999701976776, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.17000000178813934, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.14999999105930328, 0.14000000059604645, 0.12999999523162842, 0.07000000029802322, 0.17999999225139618, 0.11999999731779099, 0.08999999612569809, 0.1599999964237213, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.12999999523162842, 0.1599999964237213, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.11999999731779099, 0.14999999105930328, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.22999998927116394, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.14000000059604645, 0.07000000029802322, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.1899999976158142, 0.17000000178813934, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.12999999523162842, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.14999999105930328]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9599999785423279, 0.9799999594688416, 1.0, 0.9699999690055847, 0.8299999833106995, 0.8799999952316284, 0.8100000023841858, 0.8100000023841858, 0.7199999690055847, 0.6100000143051147, 0.5899999737739563, 0.5199999809265137, 0.3400000035762787, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [1.0, 1.0, 0.9899999499320984, 1.0, 0.9799999594688416, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.949999988079071, 0.9599999785423279, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 0.9399999976158142, 0.9599999785423279, 0.9399999976158142, 0.9399999976158142, 0.9199999570846558, 0.9300000071525574, 0.949999988079071, 0.9099999666213989, 0.9300000071525574, 0.8999999761581421, 0.85999995470047, 0.9099999666213989, 0.9300000071525574, 0.85999995470047, 0.8899999856948853, 0.9199999570846558, 0.8899999856948853, 0.9300000071525574, 0.85999995470047, 0.9300000071525574, 0.9099999666213989, 0.8799999952316284, 0.8999999761581421, 0.9300000071525574, 0.9300000071525574, 0.9099999666213989, 0.8999999761581421, 0.9099999666213989, 0.9399999976158142, 0.8999999761581421, 0.9199999570846558, 0.8499999642372131, 0.9399999976158142, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8999999761581421, 0.8499999642372131, 0.9099999666213989, 0.8799999952316284, 0.7899999618530273, 0.8499999642372131, 0.9199999570846558, 0.8700000047683716, 0.9199999570846558, 0.8999999761581421, 0.8799999952316284, 0.8799999952316284, 0.8799999952316284, 0.9099999666213989, 0.85999995470047, 0.9199999570846558, 0.8700000047683716, 0.8499999642372131, 0.8999999761581421, 0.8899999856948853, 0.8999999761581421, 0.8700000047683716, 0.8499999642372131, 0.8199999928474426, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.85999995470047, 0.7899999618530273, 0.75, 0.7799999713897705, 0.8299999833106995, 0.8199999928474426, 0.7899999618530273, 0.7799999713897705, 0.75, 0.8399999737739563, 0.7799999713897705, 0.7199999690055847, 0.7400000095367432, 0.7799999713897705, 0.8199999928474426, 0.75, 0.8199999928474426, 0.8100000023841858, 0.6899999976158142, 0.7799999713897705, 0.6699999570846558, 0.7799999713897705, 0.8100000023841858, 0.8100000023841858, 0.6599999666213989, 0.7699999809265137, 0.6899999976158142, 0.6599999666213989, 0.7799999713897705, 0.7799999713897705, 0.7799999713897705, 0.7400000095367432, 0.7299999594688416, 0.7699999809265137, 0.7400000095367432, 0.7299999594688416, 0.75, 0.7599999904632568, 0.7199999690055847, 0.6699999570846558, 0.7799999713897705, 0.6399999856948853, 0.6299999952316284, 0.6499999761581421, 0.6399999856948853, 0.7199999690055847, 0.7299999594688416, 0.5999999642372131, 0.6699999570846558, 0.699999988079071, 0.7099999785423279, 0.5999999642372131, 0.7099999785423279, 0.6299999952316284, 0.7099999785423279, 0.6599999666213989, 0.5399999618530273, 0.6399999856948853, 0.5999999642372131, 0.5799999833106995, 0.5600000023841858, 0.5799999833106995, 0.5899999737739563, 0.4899999797344208, 0.4899999797344208, 0.4699999988079071, 0.5299999713897705, 0.5399999618530273, 0.4899999797344208, 0.5199999809265137, 0.5199999809265137, 0.4899999797344208, 0.47999998927116394, 0.41999998688697815, 0.5799999833106995, 0.4899999797344208, 0.4099999964237213, 0.4899999797344208, 0.47999998927116394, 0.3999999761581421, 0.4099999964237213, 0.429999977350235, 0.4899999797344208, 0.3700000047683716, 0.35999998450279236, 0.47999998927116394, 0.3799999952316284, 0.3199999928474426, 0.38999998569488525, 0.29999998211860657, 0.32999998331069946, 0.38999998569488525, 0.3999999761581421, 0.3700000047683716, 0.3799999952316284, 0.25, 0.3999999761581421, 0.3799999952316284, 0.3799999952316284, 0.29999998211860657, 0.28999999165534973, 0.32999998331069946, 0.3100000023841858, 0.2800000011920929, 0.28999999165534973, 0.3700000047683716, 0.3400000035762787, 0.35999998450279236, 0.32999998331069946, 0.3199999928474426, 0.3199999928474426, 0.4099999964237213, 0.3499999940395355, 0.29999998211860657, 0.23999999463558197, 0.3499999940395355, 0.32999998331069946, 0.3499999940395355, 0.20999999344348907, 0.2800000011920929, 0.32999998331069946, 0.28999999165534973, 0.3199999928474426, 0.26999998092651367, 0.38999998569488525, 0.22999998927116394, 0.3100000023841858, 0.2800000011920929, 0.26999998092651367, 0.22999998927116394, 0.25999999046325684, 0.2199999988079071, 0.29999998211860657, 0.29999998211860657, 0.3100000023841858, 0.3199999928474426, 0.17999999225139618, 0.25999999046325684, 0.28999999165534973, 0.25, 0.19999998807907104, 0.25, 0.1899999976158142, 0.23999999463558197, 0.2199999988079071, 0.28999999165534973, 0.20999999344348907, 0.25, 0.23999999463558197, 0.1899999976158142, 0.25, 0.25999999046325684, 0.3499999940395355, 0.22999998927116394, 0.25, 0.22999998927116394, 0.19999998807907104, 0.29999998211860657, 0.1899999976158142, 0.25999999046325684, 0.1899999976158142, 0.1899999976158142, 0.25, 0.23999999463558197, 0.17999999225139618, 0.23999999463558197, 0.25, 0.2199999988079071, 0.25, 0.19999998807907104, 0.26999998092651367, 0.25, 0.2199999988079071, 0.14000000059604645, 0.3400000035762787, 0.22999998927116394, 0.25999999046325684, 0.26999998092651367, 0.25999999046325684, 0.3199999928474426, 0.14999999105930328, 0.2800000011920929, 0.1899999976158142, 0.3400000035762787, 0.17999999225139618, 0.25, 0.20999999344348907, 0.23999999463558197, 0.22999998927116394, 0.14999999105930328, 0.22999998927116394, 0.2199999988079071, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.14999999105930328, 0.17000000178813934, 0.1899999976158142, 0.23999999463558197, 0.17999999225139618, 0.1899999976158142, 0.20999999344348907, 0.17999999225139618, 0.2199999988079071, 0.17000000178813934, 0.23999999463558197, 0.1599999964237213, 0.25, 0.23999999463558197, 0.2800000011920929, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.29999998211860657, 0.17999999225139618, 0.2199999988079071, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.26999998092651367, 0.25, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.25, 0.12999999523162842, 0.17999999225139618, 0.2199999988079071, 0.10999999940395355, 0.17999999225139618, 0.17999999225139618, 0.26999998092651367, 0.19999998807907104, 0.12999999523162842, 0.10999999940395355, 0.26999998092651367, 0.1599999964237213, 0.25, 0.2199999988079071, 0.1899999976158142, 0.22999998927116394, 0.20999999344348907, 0.17999999225139618, 0.17000000178813934, 0.20999999344348907, 0.14000000059604645, 0.20999999344348907, 0.14000000059604645, 0.10999999940395355, 0.17000000178813934, 0.23999999463558197, 0.23999999463558197, 0.19999998807907104, 0.17999999225139618, 0.12999999523162842, 0.17999999225139618, 0.1899999976158142, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.23999999463558197, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.10999999940395355, 0.19999998807907104, 0.14999999105930328, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.20999999344348907, 0.14000000059604645, 0.2199999988079071, 0.14999999105930328, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.1599999964237213, 0.14999999105930328, 0.2199999988079071, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.12999999523162842, 0.1899999976158142, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.14999999105930328, 0.17000000178813934, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.1599999964237213, 0.09999999403953552, 0.19999998807907104, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.1899999976158142, 0.08999999612569809, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.08999999612569809, 0.17999999225139618, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.17999999225139618, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.20999999344348907, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.14000000059604645, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.11999999731779099, 0.1599999964237213, 0.1599999964237213, 0.07999999821186066, 0.08999999612569809, 0.17000000178813934, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.08999999612569809, 0.20999999344348907, 0.1899999976158142, 0.07000000029802322, 0.14999999105930328, 0.09999999403953552, 0.10999999940395355, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.1599999964237213, 0.10999999940395355, 0.08999999612569809, 0.17000000178813934, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.17999999225139618, 0.07000000029802322, 0.14999999105930328, 0.09999999403953552, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.08999999612569809, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.20999999344348907, 0.20999999344348907, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.1599999964237213, 0.04999999701976776, 0.14999999105930328, 0.12999999523162842, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.17999999225139618, 0.14000000059604645, 0.08999999612569809, 0.17000000178813934, 0.10999999940395355, 0.1599999964237213, 0.04999999701976776, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.09999999403953552, 0.09999999403953552, 0.22999998927116394, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.029999999329447746, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.09999999403953552, 0.1899999976158142, 0.07999999821186066, 0.14999999105930328, 0.10999999940395355, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.1599999964237213, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.07999999821186066, 0.17999999225139618, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_001.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_01.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9599999785423279, 0.9399999976158142, 0.8899999856948853, 0.9199999570846558, 0.8399999737739563, 0.6800000071525574, 0.6800000071525574, 0.5299999713897705, 0.38999998569488525, 0.25, 0.14000000059604645, 0.05999999865889549, 0.0, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [1.0, 0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9599999785423279, 0.9799999594688416, 0.9599999785423279, 0.9300000071525574, 0.9699999690055847, 0.9199999570846558, 0.9300000071525574, 0.9399999976158142, 0.949999988079071, 0.9399999976158142, 0.9300000071525574, 0.9300000071525574, 0.9199999570846558, 0.8999999761581421, 0.9099999666213989, 0.8999999761581421, 0.8999999761581421, 0.8499999642372131, 0.8999999761581421, 0.8399999737739563, 0.85999995470047, 0.8399999737739563, 0.8299999833106995, 0.7699999809265137, 0.7099999785423279, 0.7099999785423279, 0.7199999690055847, 0.6800000071525574, 0.5799999833106995, 0.5600000023841858, 0.5799999833106995, 0.5299999713897705, 0.4899999797344208, 0.4599999785423279, 0.44999998807907104, 0.41999998688697815, 0.3999999761581421, 0.35999998450279236, 0.4399999976158142, 0.29999998211860657, 0.2800000011920929, 0.22999998927116394, 0.3199999928474426, 0.2199999988079071, 0.3499999940395355, 0.25, 0.23999999463558197, 0.25, 0.25, 0.19999998807907104, 0.22999998927116394, 0.2199999988079071, 0.14999999105930328, 0.17999999225139618, 0.17999999225139618, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.17999999225139618, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.10999999940395355, 0.20999999344348907, 0.11999999731779099, 0.1599999964237213, 0.08999999612569809, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.17999999225139618, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.14999999105930328, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.14999999105930328, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.14000000059604645, 0.07000000029802322, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.08999999612569809, 0.1599999964237213, 0.17000000178813934, 0.11999999731779099, 0.09999999403953552, 0.05999999865889549, 0.19999998807907104, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.03999999910593033, 0.07999999821186066, 0.07000000029802322, 0.1599999964237213, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.03999999910593033, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.029999999329447746, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.10999999940395355, 0.03999999910593033, 0.14000000059604645, 0.11999999731779099, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.09999999403953552, 0.17000000178813934, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.09999999403953552, 0.1599999964237213, 0.12999999523162842, 0.1899999976158142, 0.10999999940395355, 0.14000000059604645, 0.17999999225139618, 0.17999999225139618, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.03999999910593033, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.1899999976158142, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.23999999463558197, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.1599999964237213, 0.07999999821186066, 0.14000000059604645, 0.14999999105930328, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.1899999976158142, 0.17000000178813934, 0.07000000029802322, 0.12999999523162842, 0.1599999964237213, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.11999999731779099, 0.1599999964237213, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.14999999105930328, 0.11999999731779099, 0.1599999964237213, 0.14999999105930328, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.10999999940395355, 0.19999998807907104, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.14000000059604645, 0.08999999612569809, 0.11999999731779099, 0.14000000059604645, 0.1899999976158142, 0.17000000178813934, 0.14000000059604645, 0.17000000178813934, 0.07999999821186066, 0.1599999964237213, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.17000000178813934, 0.09999999403953552, 0.19999998807907104, 0.11999999731779099, 0.19999998807907104, 0.20999999344348907, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.09999999403953552, 0.19999998807907104, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.07000000029802322, 0.17000000178813934, 0.1899999976158142, 0.17999999225139618, 0.17999999225139618, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.14999999105930328, 0.19999998807907104, 0.12999999523162842, 0.11999999731779099, 0.19999998807907104, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.07999999821186066, 0.17999999225139618, 0.20999999344348907, 0.17999999225139618, 0.14000000059604645, 0.11999999731779099, 0.14000000059604645, 0.07000000029802322, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.2199999988079071, 0.09999999403953552, 0.14999999105930328, 0.2199999988079071, 0.10999999940395355, 0.20999999344348907, 0.20999999344348907, 0.12999999523162842, 0.19999998807907104, 0.17000000178813934, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.10999999940395355, 0.20999999344348907, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.05999999865889549, 0.1899999976158142, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.11999999731779099, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.19999998807907104, 0.1599999964237213, 0.14999999105930328, 0.08999999612569809, 0.1599999964237213, 0.1899999976158142, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.19999998807907104, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.20999999344348907, 0.14000000059604645, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.11999999731779099, 0.17000000178813934, 0.19999998807907104, 0.20999999344348907, 0.22999998927116394, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.22999998927116394, 0.10999999940395355, 0.1899999976158142, 0.14999999105930328, 0.12999999523162842, 0.20999999344348907, 0.12999999523162842, 0.17999999225139618, 0.19999998807907104, 0.1599999964237213, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.1899999976158142, 0.17000000178813934, 0.17000000178813934, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.17000000178813934, 0.10999999940395355, 0.14999999105930328, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.19999998807907104, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.14999999105930328, 0.14000000059604645, 0.22999998927116394, 0.1599999964237213, 0.20999999344348907, 0.1899999976158142, 0.14999999105930328, 0.17000000178813934, 0.08999999612569809, 0.11999999731779099, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.19999998807907104, 0.10999999940395355, 0.17999999225139618, 0.17000000178813934, 0.19999998807907104, 0.1599999964237213, 0.14999999105930328, 0.14999999105930328, 0.10999999940395355, 0.11999999731779099, 0.17000000178813934, 0.1899999976158142, 0.17000000178813934, 0.12999999523162842, 0.17999999225139618, 0.17999999225139618, 0.19999998807907104, 0.14000000059604645, 0.14999999105930328, 0.09999999403953552, 0.19999998807907104, 0.1599999964237213, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.23999999463558197, 0.19999998807907104, 0.1899999976158142, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.17000000178813934, 0.17000000178813934, 0.2800000011920929, 0.14999999105930328, 0.17000000178813934, 0.19999998807907104, 0.17999999225139618, 0.17999999225139618, 0.1599999964237213, 0.1899999976158142, 0.12999999523162842, 0.20999999344348907, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.19999998807907104, 0.1599999964237213, 0.17000000178813934, 0.09999999403953552, 0.1599999964237213, 0.11999999731779099, 0.17999999225139618, 0.2199999988079071, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.11999999731779099, 0.17999999225139618, 0.12999999523162842, 0.1899999976158142, 0.08999999612569809, 0.11999999731779099, 0.17999999225139618, 0.17999999225139618, 0.14999999105930328, 0.19999998807907104, 0.09999999403953552, 0.19999998807907104, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.17999999225139618, 0.19999998807907104, 0.19999998807907104, 0.11999999731779099, 0.17000000178813934, 0.1599999964237213, 0.14000000059604645, 0.05999999865889549, 0.12999999523162842, 0.10999999940395355, 0.1599999964237213, 0.17999999225139618, 0.11999999731779099, 0.20999999344348907, 0.10999999940395355, 0.19999998807907104, 0.17000000178813934, 0.1599999964237213, 0.17000000178813934, 0.1599999964237213, 0.17000000178813934, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.20999999344348907, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.14000000059604645, 0.19999998807907104, 0.14000000059604645, 0.14000000059604645, 0.1899999976158142, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.14999999105930328, 0.25, 0.2199999988079071, 0.14000000059604645, 0.19999998807907104, 0.1899999976158142, 0.1899999976158142, 0.14999999105930328, 0.12999999523162842, 0.17000000178813934, 0.14000000059604645, 0.17000000178813934, 0.22999998927116394, 0.12999999523162842, 0.2199999988079071, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.19999998807907104, 0.14999999105930328, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.20999999344348907, 0.14000000059604645, 0.09999999403953552, 0.17999999225139618, 0.14999999105930328, 0.20999999344348907, 0.12999999523162842, 0.17999999225139618, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.1899999976158142, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.1899999976158142, 0.11999999731779099, 0.2199999988079071, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.10999999940395355, 0.14999999105930328, 0.14000000059604645, 0.1899999976158142, 0.17000000178813934, 0.08999999612569809, 0.17000000178813934, 0.11999999731779099, 0.17000000178813934, 0.14000000059604645, 0.17000000178813934, 0.10999999940395355, 0.1599999964237213, 0.17999999225139618, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.2199999988079071, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.1599999964237213, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.19999998807907104, 0.17999999225139618, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.20999999344348907, 0.17999999225139618, 0.10999999940395355, 0.22999998927116394, 0.20999999344348907, 0.12999999523162842, 0.1899999976158142]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9199999570846558, 0.7899999618530273, 0.8199999928474426, 0.6399999856948853, 0.5799999833106995, 0.3999999761581421, 0.32999998331069946, 0.1899999976158142, 0.09999999403953552, 0.029999999329447746, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9899999499320984, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9799999594688416, 1.0, 1.0, 0.9599999785423279, 1.0, 1.0, 0.9699999690055847, 1.0, 1.0, 0.9799999594688416, 0.9699999690055847, 0.9899999499320984, 0.9699999690055847, 0.9699999690055847, 1.0, 0.9599999785423279, 0.9699999690055847, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9599999785423279, 0.9300000071525574, 0.9199999570846558, 0.9699999690055847, 0.9199999570846558, 0.8999999761581421, 0.9199999570846558, 0.9300000071525574, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8899999856948853, 0.8499999642372131, 0.7699999809265137, 0.8700000047683716, 0.8199999928474426, 0.7899999618530273, 0.7199999690055847, 0.75, 0.6699999570846558, 0.5999999642372131, 0.6499999761581421, 0.5, 0.5799999833106995, 0.5199999809265137, 0.5099999904632568, 0.5799999833106995, 0.3799999952316284, 0.41999998688697815, 0.3499999940395355, 0.3999999761581421, 0.35999998450279236, 0.3499999940395355, 0.3400000035762787, 0.3199999928474426, 0.38999998569488525, 0.25999999046325684, 0.32999998331069946, 0.22999998927116394, 0.23999999463558197, 0.19999998807907104, 0.26999998092651367, 0.2199999988079071, 0.2199999988079071, 0.23999999463558197, 0.3199999928474426, 0.23999999463558197, 0.1899999976158142, 0.23999999463558197, 0.23999999463558197, 0.17000000178813934, 0.07999999821186066, 0.22999998927116394, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.2199999988079071, 0.19999998807907104, 0.14000000059604645, 0.14999999105930328, 0.19999998807907104, 0.17999999225139618, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.17000000178813934, 0.05999999865889549, 0.1599999964237213, 0.07000000029802322, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.1599999964237213, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.19999998807907104, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.20999999344348907, 0.10999999940395355, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.10999999940395355, 0.07999999821186066, 0.17000000178813934, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.17000000178813934, 0.11999999731779099, 0.07000000029802322, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.1599999964237213, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.17000000178813934, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.19999998807907104, 0.08999999612569809, 0.14999999105930328, 0.1599999964237213, 0.09999999403953552, 0.17999999225139618, 0.23999999463558197, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.14000000059604645, 0.17999999225139618, 0.1899999976158142, 0.09999999403953552, 0.10999999940395355, 0.1599999964237213, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.22999998927116394, 0.17999999225139618, 0.20999999344348907, 0.14000000059604645, 0.20999999344348907, 0.17999999225139618, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.11999999731779099, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.17000000178813934, 0.17999999225139618, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.17000000178813934, 0.17999999225139618, 0.2199999988079071, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.25, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.23999999463558197, 0.25, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.14999999105930328, 0.1899999976158142, 0.12999999523162842, 0.10999999940395355, 0.17000000178813934, 0.1899999976158142, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.2199999988079071, 0.2199999988079071, 0.19999998807907104, 0.20999999344348907, 0.12999999523162842, 0.20999999344348907, 0.08999999612569809, 0.17000000178813934, 0.1599999964237213, 0.17999999225139618, 0.17999999225139618, 0.17999999225139618, 0.1899999976158142, 0.1599999964237213, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.22999998927116394, 0.1899999976158142, 0.17000000178813934, 0.12999999523162842, 0.17000000178813934, 0.10999999940395355, 0.14000000059604645, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.25, 0.23999999463558197, 0.17999999225139618, 0.14000000059604645, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.19999998807907104, 0.19999998807907104, 0.20999999344348907, 0.1599999964237213, 0.23999999463558197, 0.17000000178813934, 0.1599999964237213, 0.14999999105930328, 0.20999999344348907, 0.1599999964237213, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.20999999344348907, 0.23999999463558197, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.20999999344348907, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.1899999976158142, 0.17999999225139618, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.26999998092651367, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.14999999105930328, 0.17000000178813934, 0.22999998927116394, 0.20999999344348907, 0.12999999523162842, 0.14000000059604645, 0.19999998807907104, 0.1899999976158142, 0.19999998807907104, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.25, 0.1899999976158142, 0.1899999976158142, 0.17999999225139618, 0.1899999976158142, 0.17999999225139618, 0.11999999731779099, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.19999998807907104, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.20999999344348907, 0.14999999105930328, 0.19999998807907104, 0.1599999964237213, 0.1899999976158142, 0.2199999988079071, 0.1599999964237213, 0.2199999988079071, 0.11999999731779099, 0.1899999976158142, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.1899999976158142, 0.1599999964237213, 0.23999999463558197, 0.12999999523162842, 0.17000000178813934, 0.20999999344348907, 0.1599999964237213, 0.14999999105930328, 0.1899999976158142, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.14999999105930328, 0.14000000059604645, 0.25999999046325684, 0.1899999976158142, 0.19999998807907104, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.1599999964237213, 0.22999998927116394, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.1899999976158142, 0.14000000059604645, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.2199999988079071, 0.1599999964237213, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.2800000011920929, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.17999999225139618, 0.1899999976158142, 0.19999998807907104, 0.17000000178813934, 0.20999999344348907, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.22999998927116394, 0.1599999964237213, 0.2199999988079071, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.19999998807907104, 0.14999999105930328, 0.1899999976158142, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.14000000059604645, 0.17999999225139618, 0.17999999225139618, 0.23999999463558197, 0.20999999344348907, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.1899999976158142, 0.14000000059604645, 0.26999998092651367, 0.12999999523162842, 0.17999999225139618, 0.22999998927116394, 0.10999999940395355, 0.10999999940395355, 0.17999999225139618, 0.17000000178813934, 0.22999998927116394, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.22999998927116394, 0.19999998807907104, 0.10999999940395355, 0.17000000178813934, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.09999999403953552, 0.14999999105930328, 0.1599999964237213, 0.17000000178813934, 0.17999999225139618, 0.10999999940395355, 0.1899999976158142, 0.19999998807907104, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.25999999046325684, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.14999999105930328, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.20999999344348907, 0.19999998807907104, 0.1599999964237213, 0.17000000178813934, 0.17000000178813934, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.2199999988079071, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.1599999964237213, 0.08999999612569809, 0.20999999344348907, 0.12999999523162842, 0.19999998807907104, 0.09999999403953552, 0.19999998807907104, 0.1899999976158142, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.09999999403953552, 0.14000000059604645, 0.22999998927116394, 0.25, 0.10999999940395355, 0.2199999988079071, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.1899999976158142, 0.07999999821186066, 0.14999999105930328, 0.19999998807907104, 0.1899999976158142, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.10999999940395355, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.19999998807907104, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.14999999105930328, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.05999999865889549, 0.08999999612569809, 0.23999999463558197, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.09999999403953552, 0.1899999976158142, 0.22999998927116394, 0.10999999940395355, 0.1899999976158142, 0.17999999225139618, 0.1599999964237213, 0.19999998807907104, 0.19999998807907104, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.09999999403953552, 0.09999999403953552, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_01.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_1.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9799999594688416, 0.8999999761581421, 0.85999995470047, 0.8100000023841858, 0.6899999976158142, 0.5699999928474426, 0.4599999785423279, 0.29999998211860657, 0.28999999165534973, 0.20999999344348907, 0.12999999523162842, 0.08999999612569809, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9399999976158142, 0.9599999785423279, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.8999999761581421, 0.9399999976158142, 0.8899999856948853, 0.85999995470047, 0.8999999761581421, 0.8399999737739563, 0.8499999642372131, 0.7599999904632568, 0.75, 0.7899999618530273, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.5799999833106995, 0.5, 0.5999999642372131, 0.5299999713897705, 0.5, 0.4399999976158142, 0.3199999928474426, 0.29999998211860657, 0.3499999940395355, 0.23999999463558197, 0.32999998331069946, 0.20999999344348907, 0.26999998092651367, 0.26999998092651367, 0.20999999344348907, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.019999999552965164, 0.1599999964237213, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.12999999523162842, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.11999999731779099, 0.03999999910593033, 0.09999999403953552, 0.029999999329447746, 0.12999999523162842, 0.05999999865889549, 0.17999999225139618, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.17000000178813934, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.029999999329447746]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9300000071525574, 0.8799999952316284, 0.9399999976158142, 0.8199999928474426, 0.7899999618530273, 0.6499999761581421, 0.6100000143051147, 0.47999998927116394, 0.3400000035762787, 0.25999999046325684, 0.17000000178813934, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.03999999910593033, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.9799999594688416, 0.9699999690055847, 0.9699999690055847, 1.0, 0.9599999785423279, 0.9699999690055847, 0.9599999785423279, 0.9300000071525574, 0.9599999785423279, 0.8899999856948853, 0.9099999666213989, 0.9300000071525574, 0.8700000047683716, 0.8499999642372131, 0.8799999952316284, 0.9199999570846558, 0.8100000023841858, 0.8899999856948853, 0.7999999523162842, 0.7199999690055847, 0.7699999809265137, 0.7299999594688416, 0.6399999856948853, 0.6800000071525574, 0.7099999785423279, 0.6100000143051147, 0.5199999809265137, 0.5699999928474426, 0.41999998688697815, 0.38999998569488525, 0.41999998688697815, 0.429999977350235, 0.3499999940395355, 0.32999998331069946, 0.2800000011920929, 0.23999999463558197, 0.25, 0.19999998807907104, 0.2199999988079071, 0.14999999105930328, 0.22999998927116394, 0.14000000059604645, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.09999999403953552, 0.17000000178813934, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.05999999865889549, 0.03999999910593033, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.10999999940395355, 0.04999999701976776, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.04999999701976776, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.12999999523162842, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.04999999701976776, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.1599999964237213, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.1599999964237213, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.1599999964237213, 0.14999999105930328, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.029999999329447746, 0.05999999865889549, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.05999999865889549, 0.03999999910593033, 0.10999999940395355, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.04999999701976776, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.14000000059604645, 0.08999999612569809, 0.04999999701976776, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.029999999329447746, 0.07000000029802322, 0.04999999701976776, 0.17000000178813934, 0.019999999552965164, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.03999999910593033, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.10999999940395355, 0.14999999105930328, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.03999999910593033, 0.10999999940395355, 0.17000000178813934, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.1599999964237213, 0.05999999865889549, 0.14000000059604645, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.029999999329447746, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.14999999105930328, 0.14000000059604645, 0.07999999821186066, 0.03999999910593033, 0.03999999910593033, 0.14999999105930328, 0.04999999701976776, 0.11999999731779099, 0.17000000178813934, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.07000000029802322, 0.14999999105930328, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.17999999225139618, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.03999999910593033, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.04999999701976776, 0.14999999105930328, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.029999999329447746, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_1.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_10.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.949999988079071, 0.8899999856948853, 0.8499999642372131, 0.7699999809265137, 0.5299999713897705, 0.5899999737739563, 0.4099999964237213, 0.29999998211860657, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.14000000059604645, 0.04999999701976776, 0.05999999865889549, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9799999594688416, 0.9699999690055847, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9599999785423279, 0.9799999594688416, 0.9799999594688416, 0.9399999976158142, 0.9199999570846558, 0.8999999761581421, 0.8299999833106995, 0.8100000023841858, 0.8899999856948853, 0.85999995470047, 0.8899999856948853, 0.8399999737739563, 0.7799999713897705, 0.75, 0.7899999618530273, 0.7899999618530273, 0.8299999833106995, 0.6899999976158142, 0.7099999785423279, 0.6899999976158142, 0.6899999976158142, 0.6200000047683716, 0.5600000023841858, 0.6299999952316284, 0.550000011920929, 0.5799999833106995, 0.41999998688697815, 0.38999998569488525, 0.47999998927116394, 0.4899999797344208, 0.3799999952316284, 0.38999998569488525, 0.3799999952316284, 0.32999998331069946, 0.28999999165534973, 0.28999999165534973, 0.2800000011920929, 0.19999998807907104, 0.1899999976158142, 0.2199999988079071, 0.1899999976158142, 0.22999998927116394, 0.22999998927116394, 0.22999998927116394, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.029999999329447746, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.029999999329447746, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.05999999865889549, 0.07999999821186066, 0.03999999910593033, 0.07000000029802322, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.1599999964237213, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.17000000178813934, 0.17000000178813934, 0.04999999701976776, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.11999999731779099, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.12999999523162842, 0.07999999821186066, 0.029999999329447746, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.05999999865889549, 0.1599999964237213, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.1599999964237213, 0.07000000029802322, 0.10999999940395355, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.04999999701976776, 0.14999999105930328, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17999999225139618, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.14000000059604645, 0.10999999940395355, 0.03999999910593033, 0.10999999940395355, 0.10999999940395355, 0.1599999964237213, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.029999999329447746, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.14999999105930328, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.17000000178813934, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.04999999701976776, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.1599999964237213, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.03999999910593033, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.029999999329447746, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.11999999731779099, 0.05999999865889549, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.10999999940395355, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.03999999910593033, 0.1899999976158142, 0.10999999940395355, 0.04999999701976776]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9799999594688416, 0.9399999976158142, 0.9599999785423279, 0.85999995470047, 0.7799999713897705, 0.7099999785423279, 0.7199999690055847, 0.4699999988079071, 0.4599999785423279, 0.3799999952316284, 0.22999998927116394, 0.1899999976158142, 0.11999999731779099, 0.07999999821186066, 0.03999999910593033, 0.009999999776482582, 0.009999999776482582, 0.0, 0.0, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 0.949999988079071, 0.949999988079071, 0.949999988079071, 0.949999988079071, 0.9599999785423279, 0.9399999976158142, 0.8899999856948853, 0.8799999952316284, 0.8399999737739563, 0.7999999523162842, 0.7899999618530273, 0.7799999713897705, 0.8899999856948853, 0.7999999523162842, 0.7999999523162842, 0.7699999809265137, 0.7799999713897705, 0.7099999785423279, 0.6499999761581421, 0.6699999570846558, 0.6200000047683716, 0.6699999570846558, 0.5799999833106995, 0.5799999833106995, 0.6200000047683716, 0.4399999976158142, 0.44999998807907104, 0.44999998807907104, 0.3999999761581421, 0.3499999940395355, 0.38999998569488525, 0.28999999165534973, 0.28999999165534973, 0.26999998092651367, 0.3499999940395355, 0.09999999403953552, 0.25999999046325684, 0.1899999976158142, 0.25, 0.25999999046325684, 0.25, 0.25, 0.12999999523162842, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07999999821186066, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.14000000059604645, 0.07000000029802322, 0.17999999225139618, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.04999999701976776, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.11999999731779099, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.17999999225139618, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.1599999964237213, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.17000000178813934, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.029999999329447746, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.17000000178813934, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.03999999910593033, 0.14000000059604645, 0.05999999865889549, 0.03999999910593033, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.14000000059604645, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.04999999701976776, 0.17000000178813934, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.03999999910593033, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.1599999964237213, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.07000000029802322, 0.17999999225139618, 0.05999999865889549, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.019999999552965164, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.14000000059604645, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.09999999403953552, 0.03999999910593033, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.07000000029802322, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.08999999612569809, 0.17000000178813934, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.05999999865889549, 0.14999999105930328, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.03999999910593033, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.03999999910593033, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.07000000029802322, 0.14000000059604645, 0.17000000178813934, 0.11999999731779099, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.1599999964237213, 0.09999999403953552, 0.10999999940395355, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.05999999865889549, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.14000000059604645, 0.14999999105930328, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.04999999701976776, 0.17000000178813934, 0.14999999105930328, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.19999998807907104, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.03999999910593033, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_10.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_acc_06_ur/mnist_epoch_acc_06_all.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon



'''
acc_06_1
'''

y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9799999594688416, 0.8999999761581421, 0.85999995470047, 0.8100000023841858, 0.6899999976158142, 0.5699999928474426, 0.4599999785423279, 0.29999998211860657, 0.28999999165534973, 0.20999999344348907, 0.12999999523162842, 0.08999999612569809, 0.029999999329447746, 0.029999999329447746, 0.04999999701976776, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 1.0, 1.0, 0.9799999594688416, 1.0, 0.9399999976158142, 0.9599999785423279, 0.9699999690055847, 0.949999988079071, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.8999999761581421, 0.9399999976158142, 0.8899999856948853, 0.85999995470047, 0.8999999761581421, 0.8399999737739563, 0.8499999642372131, 0.7599999904632568, 0.75, 0.7899999618530273, 0.6800000071525574, 0.6499999761581421, 0.6800000071525574, 0.5799999833106995, 0.5, 0.5999999642372131, 0.5299999713897705, 0.5, 0.4399999976158142, 0.3199999928474426, 0.29999998211860657, 0.3499999940395355, 0.23999999463558197, 0.32999998331069946, 0.20999999344348907, 0.26999998092651367, 0.26999998092651367, 0.20999999344348907, 0.19999998807907104, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.12999999523162842, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.19999998807907104, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.019999999552965164, 0.1599999964237213, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.03999999910593033, 0.12999999523162842, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.05999999865889549, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.07999999821186066, 0.14000000059604645, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.12999999523162842, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.1899999976158142, 0.05999999865889549, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.029999999329447746, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.05999999865889549, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.04999999701976776, 0.03999999910593033, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.11999999731779099, 0.04999999701976776, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.14999999105930328, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.019999999552965164, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.11999999731779099, 0.03999999910593033, 0.09999999403953552, 0.029999999329447746, 0.12999999523162842, 0.05999999865889549, 0.17999999225139618, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.029999999329447746, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.03999999910593033, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.05999999865889549, 0.17000000178813934, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.03999999910593033, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.029999999329447746]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9300000071525574, 0.8799999952316284, 0.9399999976158142, 0.8199999928474426, 0.7899999618530273, 0.6499999761581421, 0.6100000143051147, 0.47999998927116394, 0.3400000035762787, 0.25999999046325684, 0.17000000178813934, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.03999999910593033, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.9799999594688416, 0.9699999690055847, 0.9699999690055847, 1.0, 0.9599999785423279, 0.9699999690055847, 0.9599999785423279, 0.9300000071525574, 0.9599999785423279, 0.8899999856948853, 0.9099999666213989, 0.9300000071525574, 0.8700000047683716, 0.8499999642372131, 0.8799999952316284, 0.9199999570846558, 0.8100000023841858, 0.8899999856948853, 0.7999999523162842, 0.7199999690055847, 0.7699999809265137, 0.7299999594688416, 0.6399999856948853, 0.6800000071525574, 0.7099999785423279, 0.6100000143051147, 0.5199999809265137, 0.5699999928474426, 0.41999998688697815, 0.38999998569488525, 0.41999998688697815, 0.429999977350235, 0.3499999940395355, 0.32999998331069946, 0.2800000011920929, 0.23999999463558197, 0.25, 0.19999998807907104, 0.2199999988079071, 0.14999999105930328, 0.22999998927116394, 0.14000000059604645, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.09999999403953552, 0.17000000178813934, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.09999999403953552, 0.05999999865889549, 0.03999999910593033, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.03999999910593033, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.12999999523162842, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.10999999940395355, 0.04999999701976776, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.05999999865889549, 0.12999999523162842, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.04999999701976776, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.04999999701976776, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.12999999523162842, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.04999999701976776, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.1599999964237213, 0.09999999403953552, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.1599999964237213, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.07999999821186066, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.1599999964237213, 0.14999999105930328, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.029999999329447746, 0.05999999865889549, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.05999999865889549, 0.03999999910593033, 0.10999999940395355, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.04999999701976776, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.14000000059604645, 0.08999999612569809, 0.04999999701976776, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.09999999403953552, 0.04999999701976776, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.029999999329447746, 0.07000000029802322, 0.04999999701976776, 0.17000000178813934, 0.019999999552965164, 0.11999999731779099, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.03999999910593033, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.10999999940395355, 0.14999999105930328, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.12999999523162842, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.03999999910593033, 0.10999999940395355, 0.17000000178813934, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.12999999523162842, 0.1599999964237213, 0.05999999865889549, 0.14000000059604645, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.029999999329447746, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.14999999105930328, 0.14000000059604645, 0.07999999821186066, 0.03999999910593033, 0.03999999910593033, 0.14999999105930328, 0.04999999701976776, 0.11999999731779099, 0.17000000178813934, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.14000000059604645, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.07000000029802322, 0.14999999105930328, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.09999999403953552, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.17999999225139618, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.10999999940395355, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.03999999910593033, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.04999999701976776, 0.14999999105930328, 0.04999999701976776, 0.03999999910593033, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.029999999329447746, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
l_w=3.2
m_s=10
# plt.figure(figsize=(7, 6))
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-.',  label='$\\beta_u=1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='$\\beta_u=1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)



'''
acc_06_01
'''




y_vibu_back_acc01= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9199999570846558, 0.7899999618530273, 0.8199999928474426, 0.6399999856948853, 0.5799999833106995, 0.3999999761581421, 0.32999998331069946, 0.1899999976158142, 0.09999999403953552, 0.029999999329447746, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc01     = [0.9899999499320984, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9799999594688416, 1.0, 1.0, 0.9599999785423279, 1.0, 1.0, 0.9699999690055847, 1.0, 1.0, 0.9799999594688416, 0.9699999690055847, 0.9899999499320984, 0.9699999690055847, 0.9699999690055847, 1.0, 0.9599999785423279, 0.9699999690055847, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9599999785423279, 0.9300000071525574, 0.9199999570846558, 0.9699999690055847, 0.9199999570846558, 0.8999999761581421, 0.9199999570846558, 0.9300000071525574, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8899999856948853, 0.8499999642372131, 0.7699999809265137, 0.8700000047683716, 0.8199999928474426, 0.7899999618530273, 0.7199999690055847, 0.75, 0.6699999570846558, 0.5999999642372131, 0.6499999761581421, 0.5, 0.5799999833106995, 0.5199999809265137, 0.5099999904632568, 0.5799999833106995, 0.3799999952316284, 0.41999998688697815, 0.3499999940395355, 0.3999999761581421, 0.35999998450279236, 0.3499999940395355, 0.3400000035762787, 0.3199999928474426, 0.38999998569488525, 0.25999999046325684, 0.32999998331069946, 0.22999998927116394, 0.23999999463558197, 0.19999998807907104, 0.26999998092651367, 0.2199999988079071, 0.2199999988079071, 0.23999999463558197, 0.3199999928474426, 0.23999999463558197, 0.1899999976158142, 0.23999999463558197, 0.23999999463558197, 0.17000000178813934, 0.07999999821186066, 0.22999998927116394, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.2199999988079071, 0.19999998807907104, 0.14000000059604645, 0.14999999105930328, 0.19999998807907104, 0.17999999225139618, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.17999999225139618, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.17000000178813934, 0.05999999865889549, 0.1599999964237213, 0.07000000029802322, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.1599999964237213, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.05999999865889549, 0.11999999731779099, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.19999998807907104, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.20999999344348907, 0.10999999940395355, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.10999999940395355, 0.07999999821186066, 0.17000000178813934, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.17000000178813934, 0.11999999731779099, 0.07000000029802322, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.1599999964237213, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.1599999964237213, 0.1599999964237213, 0.17000000178813934, 0.10999999940395355, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.19999998807907104, 0.08999999612569809, 0.14999999105930328, 0.1599999964237213, 0.09999999403953552, 0.17999999225139618, 0.23999999463558197, 0.17999999225139618, 0.1599999964237213, 0.14999999105930328, 0.14000000059604645, 0.17999999225139618, 0.1899999976158142, 0.09999999403953552, 0.10999999940395355, 0.1599999964237213, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.22999998927116394, 0.17999999225139618, 0.20999999344348907, 0.14000000059604645, 0.20999999344348907, 0.17999999225139618, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.11999999731779099, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.17000000178813934, 0.17999999225139618, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.14999999105930328, 0.19999998807907104, 0.17000000178813934, 0.17999999225139618, 0.2199999988079071, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.25, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.23999999463558197, 0.25, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.20999999344348907, 0.1899999976158142, 0.14999999105930328, 0.1899999976158142, 0.12999999523162842, 0.10999999940395355, 0.17000000178813934, 0.1899999976158142, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.2199999988079071, 0.2199999988079071, 0.19999998807907104, 0.20999999344348907, 0.12999999523162842, 0.20999999344348907, 0.08999999612569809, 0.17000000178813934, 0.1599999964237213, 0.17999999225139618, 0.17999999225139618, 0.17999999225139618, 0.1899999976158142, 0.1599999964237213, 0.17999999225139618, 0.20999999344348907, 0.2199999988079071, 0.1599999964237213, 0.14999999105930328, 0.22999998927116394, 0.1899999976158142, 0.17000000178813934, 0.12999999523162842, 0.17000000178813934, 0.10999999940395355, 0.14000000059604645, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.25, 0.23999999463558197, 0.17999999225139618, 0.14000000059604645, 0.11999999731779099, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.19999998807907104, 0.19999998807907104, 0.20999999344348907, 0.1599999964237213, 0.23999999463558197, 0.17000000178813934, 0.1599999964237213, 0.14999999105930328, 0.20999999344348907, 0.1599999964237213, 0.14000000059604645, 0.2199999988079071, 0.20999999344348907, 0.20999999344348907, 0.23999999463558197, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.20999999344348907, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.1899999976158142, 0.17999999225139618, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.12999999523162842, 0.26999998092651367, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.1599999964237213, 0.14999999105930328, 0.17000000178813934, 0.22999998927116394, 0.20999999344348907, 0.12999999523162842, 0.14000000059604645, 0.19999998807907104, 0.1899999976158142, 0.19999998807907104, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.25, 0.1899999976158142, 0.1899999976158142, 0.17999999225139618, 0.1899999976158142, 0.17999999225139618, 0.11999999731779099, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.19999998807907104, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.20999999344348907, 0.14999999105930328, 0.19999998807907104, 0.1599999964237213, 0.1899999976158142, 0.2199999988079071, 0.1599999964237213, 0.2199999988079071, 0.11999999731779099, 0.1899999976158142, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.1899999976158142, 0.1599999964237213, 0.23999999463558197, 0.12999999523162842, 0.17000000178813934, 0.20999999344348907, 0.1599999964237213, 0.14999999105930328, 0.1899999976158142, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.14999999105930328, 0.14000000059604645, 0.25999999046325684, 0.1899999976158142, 0.19999998807907104, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.1599999964237213, 0.22999998927116394, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.1899999976158142, 0.14000000059604645, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.2199999988079071, 0.1599999964237213, 0.20999999344348907, 0.2199999988079071, 0.17000000178813934, 0.2800000011920929, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.17999999225139618, 0.1899999976158142, 0.19999998807907104, 0.17000000178813934, 0.20999999344348907, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.22999998927116394, 0.1599999964237213, 0.2199999988079071, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.17999999225139618, 0.2199999988079071, 0.17999999225139618, 0.19999998807907104, 0.14999999105930328, 0.1899999976158142, 0.1599999964237213, 0.1899999976158142, 0.22999998927116394, 0.14000000059604645, 0.17999999225139618, 0.17999999225139618, 0.23999999463558197, 0.20999999344348907, 0.17999999225139618, 0.22999998927116394, 0.14000000059604645, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.17999999225139618, 0.20999999344348907, 0.12999999523162842, 0.17000000178813934, 0.1899999976158142, 0.1899999976158142, 0.14000000059604645, 0.26999998092651367, 0.12999999523162842, 0.17999999225139618, 0.22999998927116394, 0.10999999940395355, 0.10999999940395355, 0.17999999225139618, 0.17000000178813934, 0.22999998927116394, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.22999998927116394, 0.19999998807907104, 0.10999999940395355, 0.17000000178813934, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.09999999403953552, 0.14999999105930328, 0.1599999964237213, 0.17000000178813934, 0.17999999225139618, 0.10999999940395355, 0.1899999976158142, 0.19999998807907104, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.14000000059604645, 0.25999999046325684, 0.11999999731779099, 0.14000000059604645, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.14999999105930328, 0.1599999964237213, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.20999999344348907, 0.19999998807907104, 0.1599999964237213, 0.17000000178813934, 0.17000000178813934, 0.14000000059604645, 0.19999998807907104, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.17000000178813934, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.1599999964237213, 0.09999999403953552, 0.14000000059604645, 0.14000000059604645, 0.09999999403953552, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.2199999988079071, 0.1599999964237213, 0.07000000029802322, 0.12999999523162842, 0.1599999964237213, 0.08999999612569809, 0.20999999344348907, 0.12999999523162842, 0.19999998807907104, 0.09999999403953552, 0.19999998807907104, 0.1899999976158142, 0.14999999105930328, 0.1599999964237213, 0.17999999225139618, 0.09999999403953552, 0.14000000059604645, 0.22999998927116394, 0.25, 0.10999999940395355, 0.2199999988079071, 0.14999999105930328, 0.11999999731779099, 0.17000000178813934, 0.1899999976158142, 0.07999999821186066, 0.14999999105930328, 0.19999998807907104, 0.1899999976158142, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.10999999940395355, 0.1599999964237213, 0.11999999731779099, 0.17000000178813934, 0.19999998807907104, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.14999999105930328, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.17000000178813934, 0.11999999731779099, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.14000000059604645, 0.1899999976158142, 0.1599999964237213, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.05999999865889549, 0.08999999612569809, 0.23999999463558197, 0.10999999940395355, 0.11999999731779099, 0.1599999964237213, 0.10999999940395355, 0.12999999523162842, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.1599999964237213, 0.1899999976158142, 0.10999999940395355, 0.17000000178813934, 0.17999999225139618, 0.09999999403953552, 0.1899999976158142, 0.22999998927116394, 0.10999999940395355, 0.1899999976158142, 0.17999999225139618, 0.1599999964237213, 0.19999998807907104, 0.19999998807907104, 0.14999999105930328, 0.14999999105930328, 0.14000000059604645, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.09999999403953552, 0.09999999403953552, 0.1899999976158142, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842]



x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list01 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list01 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)

    y_vibu_ss_acc_list01.append(y_vibu_acc01[i*t_i]*100)

    y_vibu_ss_b_acc_list01.append(y_vibu_back_acc01[i*t_i]*100)




#plt.figure()
#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list01, color='tomato', linestyle=(0,(3,1,1,1)),  label='$\\beta_u=0.1$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list01, color='grey', linestyle='-',  label='$\\beta_u=0.1$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)




'''
acc_06_001
'''



y_vibu_back_acc001= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9599999785423279, 0.9799999594688416, 1.0, 0.9699999690055847, 0.8299999833106995, 0.8799999952316284, 0.8100000023841858, 0.8100000023841858, 0.7199999690055847, 0.6100000143051147, 0.5899999737739563, 0.5199999809265137, 0.3400000035762787, 0.1599999964237213, 0.14000000059604645, 0.11999999731779099, 0.05999999865889549, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc001     = [1.0, 1.0, 0.9899999499320984, 1.0, 0.9799999594688416, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.949999988079071, 0.9599999785423279, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 0.9399999976158142, 0.9599999785423279, 0.9399999976158142, 0.9399999976158142, 0.9199999570846558, 0.9300000071525574, 0.949999988079071, 0.9099999666213989, 0.9300000071525574, 0.8999999761581421, 0.85999995470047, 0.9099999666213989, 0.9300000071525574, 0.85999995470047, 0.8899999856948853, 0.9199999570846558, 0.8899999856948853, 0.9300000071525574, 0.85999995470047, 0.9300000071525574, 0.9099999666213989, 0.8799999952316284, 0.8999999761581421, 0.9300000071525574, 0.9300000071525574, 0.9099999666213989, 0.8999999761581421, 0.9099999666213989, 0.9399999976158142, 0.8999999761581421, 0.9199999570846558, 0.8499999642372131, 0.9399999976158142, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8999999761581421, 0.8499999642372131, 0.9099999666213989, 0.8799999952316284, 0.7899999618530273, 0.8499999642372131, 0.9199999570846558, 0.8700000047683716, 0.9199999570846558, 0.8999999761581421, 0.8799999952316284, 0.8799999952316284, 0.8799999952316284, 0.9099999666213989, 0.85999995470047, 0.9199999570846558, 0.8700000047683716, 0.8499999642372131, 0.8999999761581421, 0.8899999856948853, 0.8999999761581421, 0.8700000047683716, 0.8499999642372131, 0.8199999928474426, 0.8899999856948853, 0.8799999952316284, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.85999995470047, 0.7899999618530273, 0.75, 0.7799999713897705, 0.8299999833106995, 0.8199999928474426, 0.7899999618530273, 0.7799999713897705, 0.75, 0.8399999737739563, 0.7799999713897705, 0.7199999690055847, 0.7400000095367432, 0.7799999713897705, 0.8199999928474426, 0.75, 0.8199999928474426, 0.8100000023841858, 0.6899999976158142, 0.7799999713897705, 0.6699999570846558, 0.7799999713897705, 0.8100000023841858, 0.8100000023841858, 0.6599999666213989, 0.7699999809265137, 0.6899999976158142, 0.6599999666213989, 0.7799999713897705, 0.7799999713897705, 0.7799999713897705, 0.7400000095367432, 0.7299999594688416, 0.7699999809265137, 0.7400000095367432, 0.7299999594688416, 0.75, 0.7599999904632568, 0.7199999690055847, 0.6699999570846558, 0.7799999713897705, 0.6399999856948853, 0.6299999952316284, 0.6499999761581421, 0.6399999856948853, 0.7199999690055847, 0.7299999594688416, 0.5999999642372131, 0.6699999570846558, 0.699999988079071, 0.7099999785423279, 0.5999999642372131, 0.7099999785423279, 0.6299999952316284, 0.7099999785423279, 0.6599999666213989, 0.5399999618530273, 0.6399999856948853, 0.5999999642372131, 0.5799999833106995, 0.5600000023841858, 0.5799999833106995, 0.5899999737739563, 0.4899999797344208, 0.4899999797344208, 0.4699999988079071, 0.5299999713897705, 0.5399999618530273, 0.4899999797344208, 0.5199999809265137, 0.5199999809265137, 0.4899999797344208, 0.47999998927116394, 0.41999998688697815, 0.5799999833106995, 0.4899999797344208, 0.4099999964237213, 0.4899999797344208, 0.47999998927116394, 0.3999999761581421, 0.4099999964237213, 0.429999977350235, 0.4899999797344208, 0.3700000047683716, 0.35999998450279236, 0.47999998927116394, 0.3799999952316284, 0.3199999928474426, 0.38999998569488525, 0.29999998211860657, 0.32999998331069946, 0.38999998569488525, 0.3999999761581421, 0.3700000047683716, 0.3799999952316284, 0.25, 0.3999999761581421, 0.3799999952316284, 0.3799999952316284, 0.29999998211860657, 0.28999999165534973, 0.32999998331069946, 0.3100000023841858, 0.2800000011920929, 0.28999999165534973, 0.3700000047683716, 0.3400000035762787, 0.35999998450279236, 0.32999998331069946, 0.3199999928474426, 0.3199999928474426, 0.4099999964237213, 0.3499999940395355, 0.29999998211860657, 0.23999999463558197, 0.3499999940395355, 0.32999998331069946, 0.3499999940395355, 0.20999999344348907, 0.2800000011920929, 0.32999998331069946, 0.28999999165534973, 0.3199999928474426, 0.26999998092651367, 0.38999998569488525, 0.22999998927116394, 0.3100000023841858, 0.2800000011920929, 0.26999998092651367, 0.22999998927116394, 0.25999999046325684, 0.2199999988079071, 0.29999998211860657, 0.29999998211860657, 0.3100000023841858, 0.3199999928474426, 0.17999999225139618, 0.25999999046325684, 0.28999999165534973, 0.25, 0.19999998807907104, 0.25, 0.1899999976158142, 0.23999999463558197, 0.2199999988079071, 0.28999999165534973, 0.20999999344348907, 0.25, 0.23999999463558197, 0.1899999976158142, 0.25, 0.25999999046325684, 0.3499999940395355, 0.22999998927116394, 0.25, 0.22999998927116394, 0.19999998807907104, 0.29999998211860657, 0.1899999976158142, 0.25999999046325684, 0.1899999976158142, 0.1899999976158142, 0.25, 0.23999999463558197, 0.17999999225139618, 0.23999999463558197, 0.25, 0.2199999988079071, 0.25, 0.19999998807907104, 0.26999998092651367, 0.25, 0.2199999988079071, 0.14000000059604645, 0.3400000035762787, 0.22999998927116394, 0.25999999046325684, 0.26999998092651367, 0.25999999046325684, 0.3199999928474426, 0.14999999105930328, 0.2800000011920929, 0.1899999976158142, 0.3400000035762787, 0.17999999225139618, 0.25, 0.20999999344348907, 0.23999999463558197, 0.22999998927116394, 0.14999999105930328, 0.22999998927116394, 0.2199999988079071, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.14999999105930328, 0.17000000178813934, 0.1899999976158142, 0.23999999463558197, 0.17999999225139618, 0.1899999976158142, 0.20999999344348907, 0.17999999225139618, 0.2199999988079071, 0.17000000178813934, 0.23999999463558197, 0.1599999964237213, 0.25, 0.23999999463558197, 0.2800000011920929, 0.17999999225139618, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.1599999964237213, 0.29999998211860657, 0.17999999225139618, 0.2199999988079071, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.14000000059604645, 0.17999999225139618, 0.26999998092651367, 0.25, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.19999998807907104, 0.25, 0.12999999523162842, 0.17999999225139618, 0.2199999988079071, 0.10999999940395355, 0.17999999225139618, 0.17999999225139618, 0.26999998092651367, 0.19999998807907104, 0.12999999523162842, 0.10999999940395355, 0.26999998092651367, 0.1599999964237213, 0.25, 0.2199999988079071, 0.1899999976158142, 0.22999998927116394, 0.20999999344348907, 0.17999999225139618, 0.17000000178813934, 0.20999999344348907, 0.14000000059604645, 0.20999999344348907, 0.14000000059604645, 0.10999999940395355, 0.17000000178813934, 0.23999999463558197, 0.23999999463558197, 0.19999998807907104, 0.17999999225139618, 0.12999999523162842, 0.17999999225139618, 0.1899999976158142, 0.12999999523162842, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.23999999463558197, 0.14999999105930328, 0.14999999105930328, 0.1899999976158142, 0.10999999940395355, 0.19999998807907104, 0.14999999105930328, 0.12999999523162842, 0.07999999821186066, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.20999999344348907, 0.14000000059604645, 0.2199999988079071, 0.14999999105930328, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.09999999403953552, 0.1599999964237213, 0.14999999105930328, 0.2199999988079071, 0.14000000059604645, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.12999999523162842, 0.1899999976158142, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.14999999105930328, 0.17000000178813934, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.1599999964237213, 0.09999999403953552, 0.19999998807907104, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.17000000178813934, 0.17999999225139618, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.12999999523162842, 0.14999999105930328, 0.1899999976158142, 0.08999999612569809, 0.17999999225139618, 0.14999999105930328, 0.12999999523162842, 0.14999999105930328, 0.14999999105930328, 0.08999999612569809, 0.17999999225139618, 0.14000000059604645, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.17999999225139618, 0.19999998807907104, 0.12999999523162842, 0.17000000178813934, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.20999999344348907, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.14000000059604645, 0.14000000059604645, 0.11999999731779099, 0.11999999731779099, 0.10999999940395355, 0.17999999225139618, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.12999999523162842, 0.12999999523162842, 0.1599999964237213, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.09999999403953552, 0.12999999523162842, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.14000000059604645, 0.17000000178813934, 0.11999999731779099, 0.1599999964237213, 0.1599999964237213, 0.07999999821186066, 0.08999999612569809, 0.17000000178813934, 0.14999999105930328, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.17000000178813934, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.14000000059604645, 0.14999999105930328, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.1599999964237213, 0.1899999976158142, 0.08999999612569809, 0.20999999344348907, 0.1899999976158142, 0.07000000029802322, 0.14999999105930328, 0.09999999403953552, 0.10999999940395355, 0.1599999964237213, 0.14000000059604645, 0.20999999344348907, 0.1599999964237213, 0.10999999940395355, 0.08999999612569809, 0.17000000178813934, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.17999999225139618, 0.07000000029802322, 0.14999999105930328, 0.09999999403953552, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.14000000059604645, 0.11999999731779099, 0.12999999523162842, 0.1599999964237213, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.12999999523162842, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.17000000178813934, 0.14000000059604645, 0.08999999612569809, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.20999999344348907, 0.20999999344348907, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.1599999964237213, 0.04999999701976776, 0.14999999105930328, 0.12999999523162842, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.17999999225139618, 0.14000000059604645, 0.08999999612569809, 0.17000000178813934, 0.10999999940395355, 0.1599999964237213, 0.04999999701976776, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.11999999731779099, 0.1899999976158142, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.1599999964237213, 0.07000000029802322, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.17000000178813934, 0.09999999403953552, 0.09999999403953552, 0.22999998927116394, 0.11999999731779099, 0.14000000059604645, 0.12999999523162842, 0.17999999225139618, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.14999999105930328, 0.14999999105930328, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.029999999329447746, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.10999999940395355, 0.17000000178813934, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.14999999105930328, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.1599999964237213, 0.17999999225139618, 0.1599999964237213, 0.09999999403953552, 0.1899999976158142, 0.07999999821186066, 0.14999999105930328, 0.10999999940395355, 0.07999999821186066, 0.14999999105930328, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.1599999964237213, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.07999999821186066, 0.17999999225139618, 0.11999999731779099, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.14999999105930328]




x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]


y_vibu_ss_acc_list001 =[]

y_vibu_ss_b_acc_list001 =[]


t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list001.append(y_vibu_acc001[i*t_i]*100)

    y_vibu_ss_b_acc_list001.append(y_vibu_back_acc001[i*t_i]*100)





#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list001, color='chartreuse', linestyle=(0,(2,1,2,1)),  label='$\\beta_u=0.01$ (Re.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

#plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list001, color='cyan', linestyle='-',  label='$\\beta_u=0.01$ (Er.)',linewidth=l_w, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


'''
acc_06_0001
'''





y_vibu_back_acc0001= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9899999499320984, 0.9899999499320984, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 0.9799999594688416, 0.9799999594688416, 0.9899999499320984, 0.9799999594688416, 0.9099999666213989, 0.9199999570846558, 0.8700000047683716, 0.85999995470047, 0.8299999833106995, 0.7699999809265137, 0.6599999666213989, 0.6299999952316284, 0.47999998927116394, 0.41999998688697815, 0.2800000011920929, 0.23999999463558197, 0.14999999105930328, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.019999999552965164, 0.0, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc0001     = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 1.0, 1.0, 1.0, 0.9799999594688416, 1.0, 1.0, 0.9699999690055847, 0.9799999594688416, 0.9899999499320984, 1.0, 0.9699999690055847, 1.0, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.9599999785423279, 0.9799999594688416, 0.9599999785423279, 0.949999988079071, 0.9699999690055847, 0.9599999785423279, 0.9599999785423279, 0.9199999570846558, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142, 0.9399999976158142, 0.8999999761581421, 0.949999988079071, 0.8799999952316284, 0.9399999976158142, 0.8700000047683716, 0.949999988079071, 0.8700000047683716, 0.8899999856948853, 0.9300000071525574, 0.9199999570846558, 0.9300000071525574, 0.8899999856948853, 0.8499999642372131, 0.8999999761581421, 0.8999999761581421, 0.9199999570846558, 0.8799999952316284, 0.8700000047683716, 0.85999995470047, 0.8999999761581421, 0.8999999761581421, 0.9099999666213989, 0.8100000023841858, 0.9099999666213989, 0.8799999952316284, 0.8700000047683716, 0.9099999666213989, 0.9199999570846558, 0.8700000047683716, 0.9099999666213989, 0.9399999976158142, 0.9099999666213989, 0.949999988079071, 0.9099999666213989, 0.8799999952316284, 0.8799999952316284, 0.9199999570846558, 0.8899999856948853, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.8999999761581421, 0.9099999666213989, 0.9199999570846558, 0.9300000071525574, 0.8799999952316284, 0.8999999761581421, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.8899999856948853, 0.8999999761581421, 0.9300000071525574, 0.8799999952316284, 0.8399999737739563, 0.8999999761581421, 0.9399999976158142, 0.8399999737739563, 0.8999999761581421, 0.85999995470047, 0.9099999666213989, 0.9099999666213989, 0.8899999856948853, 0.8499999642372131, 0.8700000047683716, 0.8700000047683716, 0.8999999761581421, 0.85999995470047, 0.8899999856948853, 0.9199999570846558, 0.8799999952316284, 0.7999999523162842, 0.9300000071525574, 0.8700000047683716, 0.8100000023841858, 0.8999999761581421, 0.8499999642372131, 0.8700000047683716, 0.8999999761581421, 0.8700000047683716, 0.8299999833106995, 0.9099999666213989, 0.8399999737739563, 0.7699999809265137, 0.85999995470047, 0.8199999928474426, 0.8700000047683716, 0.8700000047683716, 0.8399999737739563, 0.8299999833106995, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8100000023841858, 0.8899999856948853, 0.8199999928474426, 0.8799999952316284, 0.8399999737739563, 0.7599999904632568, 0.8299999833106995, 0.8999999761581421, 0.8299999833106995, 0.8199999928474426, 0.8399999737739563, 0.8100000023841858, 0.7799999713897705, 0.85999995470047, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.7400000095367432, 0.7699999809265137, 0.7899999618530273, 0.8499999642372131, 0.8299999833106995, 0.75, 0.7999999523162842, 0.7799999713897705, 0.7299999594688416, 0.7799999713897705, 0.7299999594688416, 0.7599999904632568, 0.8399999737739563, 0.7699999809265137, 0.8100000023841858, 0.699999988079071, 0.7699999809265137, 0.7599999904632568, 0.7299999594688416, 0.7199999690055847, 0.7899999618530273, 0.6699999570846558, 0.7299999594688416, 0.7199999690055847, 0.7299999594688416, 0.7199999690055847, 0.6699999570846558, 0.6599999666213989, 0.6599999666213989, 0.6899999976158142, 0.6200000047683716, 0.6599999666213989, 0.6499999761581421, 0.5899999737739563, 0.6100000143051147, 0.6800000071525574, 0.6699999570846558, 0.6499999761581421, 0.6699999570846558, 0.6100000143051147, 0.7099999785423279, 0.5999999642372131, 0.6499999761581421, 0.6399999856948853, 0.6499999761581421, 0.6699999570846558, 0.5799999833106995, 0.6399999856948853, 0.5299999713897705, 0.6499999761581421, 0.5799999833106995, 0.6100000143051147, 0.6399999856948853, 0.6200000047683716, 0.5699999928474426, 0.5699999928474426, 0.6100000143051147, 0.6299999952316284, 0.6100000143051147, 0.6599999666213989, 0.5699999928474426, 0.5399999618530273, 0.5799999833106995, 0.5799999833106995, 0.6200000047683716, 0.5399999618530273, 0.5600000023841858, 0.5299999713897705, 0.5299999713897705, 0.5999999642372131, 0.5799999833106995, 0.44999998807907104, 0.5899999737739563, 0.5, 0.6200000047683716, 0.5099999904632568, 0.550000011920929, 0.5099999904632568, 0.550000011920929, 0.4699999988079071, 0.5799999833106995, 0.5, 0.5699999928474426, 0.5799999833106995, 0.4599999785423279, 0.5600000023841858, 0.4599999785423279, 0.41999998688697815, 0.47999998927116394, 0.5600000023841858, 0.4599999785423279, 0.41999998688697815, 0.47999998927116394, 0.4399999976158142, 0.41999998688697815, 0.5, 0.5399999618530273, 0.5299999713897705, 0.5399999618530273, 0.4599999785423279, 0.4699999988079071, 0.38999998569488525, 0.429999977350235, 0.47999998927116394, 0.5, 0.4099999964237213, 0.3400000035762787, 0.3999999761581421, 0.429999977350235, 0.4599999785423279, 0.38999998569488525, 0.4699999988079071, 0.3999999761581421, 0.4099999964237213, 0.429999977350235, 0.47999998927116394, 0.38999998569488525, 0.44999998807907104, 0.3799999952316284, 0.41999998688697815, 0.3799999952316284, 0.3499999940395355, 0.3799999952316284, 0.3999999761581421, 0.3499999940395355, 0.38999998569488525, 0.429999977350235, 0.4399999976158142, 0.3499999940395355, 0.3100000023841858, 0.38999998569488525, 0.4099999964237213, 0.41999998688697815, 0.3799999952316284, 0.4099999964237213, 0.3999999761581421, 0.3799999952316284, 0.429999977350235, 0.35999998450279236, 0.35999998450279236, 0.35999998450279236, 0.3999999761581421, 0.32999998331069946, 0.3499999940395355, 0.3499999940395355, 0.3999999761581421, 0.3400000035762787, 0.3400000035762787, 0.35999998450279236, 0.3799999952316284, 0.4099999964237213, 0.3400000035762787, 0.35999998450279236, 0.35999998450279236, 0.35999998450279236, 0.3400000035762787, 0.3799999952316284, 0.3499999940395355, 0.29999998211860657, 0.2800000011920929, 0.2800000011920929, 0.4699999988079071, 0.3400000035762787, 0.28999999165534973, 0.26999998092651367, 0.3999999761581421, 0.3400000035762787, 0.26999998092651367, 0.26999998092651367, 0.38999998569488525, 0.41999998688697815, 0.3499999940395355, 0.22999998927116394, 0.35999998450279236, 0.38999998569488525, 0.38999998569488525, 0.28999999165534973, 0.3100000023841858, 0.4099999964237213, 0.3400000035762787, 0.2800000011920929, 0.3199999928474426, 0.2800000011920929, 0.3700000047683716, 0.25999999046325684, 0.2800000011920929, 0.3100000023841858, 0.25999999046325684, 0.23999999463558197, 0.3199999928474426, 0.3999999761581421, 0.29999998211860657, 0.2800000011920929, 0.3100000023841858, 0.29999998211860657, 0.26999998092651367, 0.32999998331069946, 0.3499999940395355, 0.2199999988079071, 0.25, 0.28999999165534973, 0.26999998092651367, 0.3400000035762787, 0.3999999761581421, 0.3100000023841858, 0.2800000011920929, 0.3100000023841858, 0.23999999463558197, 0.26999998092651367, 0.26999998092651367, 0.28999999165534973, 0.2199999988079071, 0.17999999225139618, 0.22999998927116394, 0.3499999940395355, 0.29999998211860657, 0.22999998927116394, 0.22999998927116394, 0.26999998092651367, 0.28999999165534973, 0.26999998092651367, 0.1599999964237213, 0.25999999046325684, 0.3100000023841858, 0.25, 0.25, 0.2800000011920929, 0.17999999225139618, 0.3100000023841858, 0.28999999165534973, 0.2800000011920929, 0.25999999046325684, 0.25999999046325684, 0.2800000011920929, 0.22999998927116394, 0.2800000011920929, 0.22999998927116394, 0.2199999988079071, 0.28999999165534973, 0.25, 0.3999999761581421, 0.26999998092651367, 0.1899999976158142, 0.1899999976158142, 0.17000000178813934, 0.19999998807907104, 0.2199999988079071, 0.25, 0.2199999988079071, 0.25999999046325684, 0.25, 0.3100000023841858, 0.2199999988079071, 0.25, 0.3400000035762787, 0.22999998927116394, 0.25, 0.25, 0.1899999976158142, 0.26999998092651367, 0.14000000059604645, 0.3499999940395355, 0.29999998211860657, 0.1899999976158142, 0.17999999225139618, 0.25, 0.20999999344348907, 0.25, 0.20999999344348907, 0.23999999463558197, 0.28999999165534973, 0.12999999523162842, 0.22999998927116394, 0.1899999976158142, 0.23999999463558197, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.1899999976158142, 0.2800000011920929, 0.12999999523162842, 0.25, 0.3100000023841858, 0.2199999988079071, 0.23999999463558197, 0.17000000178813934, 0.2199999988079071, 0.26999998092651367, 0.2199999988079071, 0.23999999463558197, 0.1899999976158142, 0.25999999046325684, 0.2199999988079071, 0.25, 0.20999999344348907, 0.25, 0.17000000178813934, 0.25, 0.14999999105930328, 0.2199999988079071, 0.25, 0.20999999344348907, 0.20999999344348907, 0.17999999225139618, 0.17000000178813934, 0.17000000178813934, 0.25999999046325684, 0.25999999046325684, 0.25999999046325684, 0.2199999988079071, 0.2199999988079071, 0.2199999988079071, 0.22999998927116394, 0.17999999225139618, 0.20999999344348907, 0.1599999964237213, 0.08999999612569809, 0.1899999976158142, 0.11999999731779099, 0.2800000011920929, 0.23999999463558197, 0.19999998807907104, 0.19999998807907104, 0.25999999046325684, 0.1599999964237213, 0.2199999988079071, 0.25, 0.17999999225139618, 0.25, 0.14000000059604645, 0.1599999964237213, 0.17999999225139618, 0.19999998807907104, 0.2199999988079071, 0.17999999225139618, 0.19999998807907104, 0.17999999225139618, 0.26999998092651367, 0.19999998807907104, 0.14999999105930328, 0.14999999105930328, 0.1599999964237213, 0.17000000178813934, 0.1599999964237213, 0.19999998807907104, 0.11999999731779099, 0.1599999964237213, 0.1899999976158142, 0.17999999225139618, 0.1599999964237213, 0.17000000178813934, 0.20999999344348907, 0.14999999105930328, 0.14000000059604645, 0.17000000178813934, 0.22999998927116394, 0.14000000059604645, 0.17999999225139618, 0.14999999105930328, 0.20999999344348907, 0.17000000178813934, 0.14999999105930328, 0.17999999225139618, 0.19999998807907104, 0.17000000178813934, 0.14000000059604645, 0.20999999344348907, 0.14999999105930328, 0.19999998807907104, 0.17999999225139618, 0.28999999165534973, 0.19999998807907104, 0.14999999105930328, 0.1899999976158142, 0.14999999105930328, 0.22999998927116394, 0.17999999225139618, 0.17999999225139618, 0.2199999988079071, 0.11999999731779099, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.1599999964237213, 0.19999998807907104, 0.1899999976158142, 0.12999999523162842, 0.17999999225139618, 0.08999999612569809, 0.19999998807907104, 0.14999999105930328, 0.09999999403953552, 0.17000000178813934, 0.17999999225139618, 0.12999999523162842, 0.17000000178813934, 0.1599999964237213, 0.25999999046325684, 0.19999998807907104, 0.1599999964237213, 0.14000000059604645, 0.23999999463558197, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.17999999225139618, 0.19999998807907104, 0.1599999964237213, 0.17999999225139618, 0.09999999403953552, 0.20999999344348907, 0.14999999105930328, 0.17000000178813934, 0.14000000059604645, 0.14999999105930328, 0.14999999105930328, 0.19999998807907104, 0.14000000059604645, 0.20999999344348907, 0.07999999821186066, 0.12999999523162842, 0.17999999225139618, 0.2199999988079071, 0.17000000178813934, 0.1899999976158142, 0.11999999731779099, 0.17999999225139618, 0.14000000059604645, 0.17999999225139618, 0.09999999403953552, 0.14000000059604645, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.11999999731779099, 0.14000000059604645, 0.17999999225139618, 0.12999999523162842, 0.14999999105930328, 0.17999999225139618, 0.10999999940395355, 0.14000000059604645, 0.17999999225139618, 0.12999999523162842, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.12999999523162842, 0.1899999976158142, 0.17000000178813934, 0.14999999105930328, 0.09999999403953552, 0.1899999976158142, 0.1899999976158142, 0.12999999523162842, 0.14000000059604645, 0.14000000059604645, 0.14999999105930328, 0.2199999988079071, 0.19999998807907104, 0.11999999731779099, 0.14999999105930328, 0.17999999225139618, 0.20999999344348907, 0.09999999403953552, 0.14000000059604645, 0.2199999988079071, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.19999998807907104, 0.14000000059604645, 0.12999999523162842, 0.17000000178813934, 0.08999999612569809, 0.08999999612569809, 0.1599999964237213, 0.14000000059604645, 0.14000000059604645, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.07999999821186066, 0.17000000178813934, 0.1599999964237213, 0.07999999821186066, 0.10999999940395355, 0.17999999225139618, 0.07999999821186066, 0.11999999731779099, 0.17999999225139618, 0.1599999964237213, 0.1599999964237213, 0.11999999731779099, 0.10999999940395355, 0.14999999105930328, 0.1599999964237213, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.14000000059604645, 0.08999999612569809, 0.14000000059604645, 0.17999999225139618, 0.14000000059604645, 0.07999999821186066, 0.17000000178813934, 0.12999999523162842, 0.22999998927116394, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.1899999976158142, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.17999999225139618, 0.12999999523162842, 0.14000000059604645, 0.14999999105930328, 0.17000000178813934, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.11999999731779099, 0.11999999731779099, 0.12999999523162842, 0.05999999865889549, 0.1899999976158142, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.12999999523162842, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.14000000059604645, 0.08999999612569809, 0.1599999964237213, 0.1599999964237213, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.20999999344348907, 0.11999999731779099, 0.14999999105930328, 0.11999999731779099, 0.12999999523162842, 0.09999999403953552, 0.17000000178813934, 0.10999999940395355, 0.1599999964237213, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.14999999105930328, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.14000000059604645, 0.19999998807907104, 0.14999999105930328, 0.14000000059604645, 0.14000000059604645, 0.14000000059604645]



x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list0001 =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list0001 =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100

    y_vibu_ss_acc_list0001.append(y_vibu_acc0001[i*t_i]*100)

    y_vibu_ss_b_acc_list0001.append(y_vibu_back_acc0001[i*t_i]*100)




# plt.plot(x, y_vibu_ss_acc_list0001, color='chartreuse', linestyle=(0,(1,1,2,1)),  label='$\\beta_u=0.001$ (Re.)',linewidth=4, markersize=15)
# plt.plot(x, y_vibu_ss_b_acc_list0001, color='peru',  linestyle='-',  label='$\\beta_u=0.001$ (Er.)',linewidth=4, markersize=10)
#


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch', fontsize=20)
plt.ylabel('Accuracy (%)', fontsize=20)
my_y_ticks = np.arange(0, 105, 20)
plt.yticks(my_y_ticks, fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks, fontsize=20)
# plt.title('CIFAR10 IID')
# plt.legend(loc='best',fontsize=16)

plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc=3,
           ncol=3, mode="expand", borderaxespad=0.)

plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06_all.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Epoch/Epoch_on_normal/mnist_epoch_acc_temp.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon




y_bfu_back_acc = [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9899999499320984, 0.9799999594688416, 0.949999988079071, 0.8899999856948853, 0.8499999642372131, 0.7699999809265137, 0.5299999713897705, 0.5899999737739563, 0.4099999964237213, 0.29999998211860657, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.14000000059604645, 0.04999999701976776, 0.05999999865889549, 0.009999999776482582, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_bfu_acc      = [0.9799999594688416, 0.9699999690055847, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9899999499320984, 1.0, 0.9599999785423279, 0.9799999594688416, 0.9799999594688416, 0.9399999976158142, 0.9199999570846558, 0.8999999761581421, 0.8299999833106995, 0.8100000023841858, 0.8899999856948853, 0.85999995470047, 0.8899999856948853, 0.8399999737739563, 0.7799999713897705, 0.75, 0.7899999618530273, 0.7899999618530273, 0.8299999833106995, 0.6899999976158142, 0.7099999785423279, 0.6899999976158142, 0.6899999976158142, 0.6200000047683716, 0.5600000023841858, 0.6299999952316284, 0.550000011920929, 0.5799999833106995, 0.41999998688697815, 0.38999998569488525, 0.47999998927116394, 0.4899999797344208, 0.3799999952316284, 0.38999998569488525, 0.3799999952316284, 0.32999998331069946, 0.28999999165534973, 0.28999999165534973, 0.2800000011920929, 0.19999998807907104, 0.1899999976158142, 0.2199999988079071, 0.1899999976158142, 0.22999998927116394, 0.22999998927116394, 0.22999998927116394, 0.11999999731779099, 0.12999999523162842, 0.17000000178813934, 0.14999999105930328, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.08999999612569809, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.03999999910593033, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.10999999940395355, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.11999999731779099, 0.08999999612569809, 0.08999999612569809, 0.09999999403953552, 0.029999999329447746, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.04999999701976776, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.029999999329447746, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.08999999612569809, 0.04999999701976776, 0.03999999910593033, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.14000000059604645, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.1599999964237213, 0.05999999865889549, 0.07999999821186066, 0.03999999910593033, 0.07000000029802322, 0.17000000178813934, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.1599999964237213, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.17000000178813934, 0.17000000178813934, 0.04999999701976776, 0.07999999821186066, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.12999999523162842, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.11999999731779099, 0.11999999731779099, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.09999999403953552, 0.12999999523162842, 0.14999999105930328, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.12999999523162842, 0.07999999821186066, 0.029999999329447746, 0.12999999523162842, 0.07999999821186066, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.05999999865889549, 0.1599999964237213, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.04999999701976776, 0.08999999612569809, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.1599999964237213, 0.10999999940395355, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.03999999910593033, 0.1599999964237213, 0.07000000029802322, 0.10999999940395355, 0.04999999701976776, 0.04999999701976776, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.14000000059604645, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.07000000029802322, 0.14000000059604645, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.14000000059604645, 0.10999999940395355, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.04999999701976776, 0.09999999403953552, 0.12999999523162842, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.04999999701976776, 0.14999999105930328, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.14000000059604645, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.029999999329447746, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.11999999731779099, 0.04999999701976776, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17999999225139618, 0.10999999940395355, 0.10999999940395355, 0.12999999523162842, 0.1599999964237213, 0.14000000059604645, 0.12999999523162842, 0.12999999523162842, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.07999999821186066, 0.04999999701976776, 0.09999999403953552, 0.14000000059604645, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07999999821186066, 0.14999999105930328, 0.11999999731779099, 0.08999999612569809, 0.05999999865889549, 0.12999999523162842, 0.14000000059604645, 0.12999999523162842, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.10999999940395355, 0.14000000059604645, 0.10999999940395355, 0.03999999910593033, 0.10999999940395355, 0.10999999940395355, 0.1599999964237213, 0.07000000029802322, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.14999999105930328, 0.09999999403953552, 0.11999999731779099, 0.12999999523162842, 0.07999999821186066, 0.09999999403953552, 0.029999999329447746, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.12999999523162842, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.11999999731779099, 0.11999999731779099, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.09999999403953552, 0.04999999701976776, 0.14999999105930328, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.07000000029802322, 0.17000000178813934, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.12999999523162842, 0.04999999701976776, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.08999999612569809, 0.04999999701976776, 0.04999999701976776, 0.07000000029802322, 0.07999999821186066, 0.07000000029802322, 0.1599999964237213, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.12999999523162842, 0.09999999403953552, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.03999999910593033, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.10999999940395355, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.1599999964237213, 0.07999999821186066, 0.04999999701976776, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.14000000059604645, 0.11999999731779099, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.14000000059604645, 0.14999999105930328, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.11999999731779099, 0.05999999865889549, 0.14000000059604645, 0.09999999403953552, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.08999999612569809, 0.029999999329447746, 0.12999999523162842, 0.10999999940395355, 0.14999999105930328, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.05999999865889549, 0.04999999701976776, 0.07999999821186066, 0.14000000059604645, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.08999999612569809, 0.12999999523162842, 0.09999999403953552, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.08999999612569809, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.11999999731779099, 0.04999999701976776, 0.11999999731779099, 0.05999999865889549, 0.12999999523162842, 0.03999999910593033, 0.09999999403953552, 0.07999999821186066, 0.05999999865889549, 0.03999999910593033, 0.10999999940395355, 0.08999999612569809, 0.04999999701976776, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.03999999910593033, 0.1899999976158142, 0.10999999940395355, 0.04999999701976776]


y_vibu_back_acc= [1.0, 1.0, 1.0, 1.0, 1.0, 1.0, 0.9699999690055847, 0.9699999690055847, 0.949999988079071, 0.9099999666213989, 0.8199999928474426, 0.7699999809265137, 0.7099999785423279, 0.5199999809265137, 0.4599999785423279, 0.41999998688697815, 0.26999998092651367, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.03999999910593033, 0.03999999910593033, 0.019999999552965164, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_vibu_acc     = [0.9899999499320984, 1.0, 0.9899999499320984, 0.9899999499320984, 0.9799999594688416, 0.9899999499320984, 0.9899999499320984, 0.9699999690055847, 0.9899999499320984, 0.9799999594688416, 0.9699999690055847, 0.949999988079071, 0.9799999594688416, 0.9699999690055847, 0.8999999761581421, 0.8899999856948853, 0.8999999761581421, 0.9300000071525574, 0.8999999761581421, 0.8799999952316284, 0.9099999666213989, 0.8499999642372131, 0.8799999952316284, 0.8799999952316284, 0.8799999952316284, 0.8899999856948853, 0.8999999761581421, 0.8999999761581421, 0.9099999666213989, 0.9199999570846558, 0.85999995470047, 0.9300000071525574, 0.9099999666213989, 0.8899999856948853, 0.8299999833106995, 0.85999995470047, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8100000023841858, 0.8899999856948853, 0.8499999642372131, 0.8899999856948853, 0.9099999666213989, 0.75, 0.8399999737739563, 0.85999995470047, 0.7799999713897705, 0.8999999761581421, 0.9099999666213989, 0.8799999952316284, 0.8299999833106995, 0.8399999737739563, 0.8199999928474426, 0.8399999737739563, 0.8199999928474426, 0.7899999618530273, 0.8100000023841858, 0.85999995470047, 0.8299999833106995, 0.7999999523162842, 0.8499999642372131, 0.8999999761581421, 0.8299999833106995, 0.8299999833106995, 0.7799999713897705, 0.8499999642372131, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8199999928474426, 0.85999995470047, 0.8700000047683716, 0.7799999713897705, 0.8700000047683716, 0.85999995470047, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8199999928474426, 0.8199999928474426, 0.8399999737739563, 0.8700000047683716, 0.8399999737739563, 0.9099999666213989, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.9300000071525574, 0.7799999713897705, 0.7899999618530273, 0.8999999761581421, 0.8399999737739563, 0.85999995470047, 0.8199999928474426, 0.8899999856948853, 0.8799999952316284, 0.8100000023841858, 0.7899999618530273, 0.8700000047683716, 0.8399999737739563, 0.8399999737739563, 0.8700000047683716, 0.8199999928474426, 0.8899999856948853, 0.9099999666213989, 0.8299999833106995, 0.8299999833106995, 0.8700000047683716, 0.8199999928474426, 0.8100000023841858, 0.8100000023841858, 0.8199999928474426, 0.8399999737739563, 0.85999995470047, 0.8499999642372131, 0.8299999833106995, 0.7899999618530273, 0.8700000047683716, 0.8899999856948853, 0.8899999856948853, 0.8299999833106995, 0.7699999809265137, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.7999999523162842, 0.75, 0.8299999833106995, 0.7599999904632568, 0.9300000071525574, 0.8299999833106995, 0.7999999523162842, 0.8100000023841858, 0.8299999833106995, 0.8299999833106995, 0.7799999713897705, 0.7999999523162842, 0.8499999642372131, 0.8100000023841858, 0.7599999904632568, 0.7299999594688416, 0.8299999833106995, 0.7999999523162842, 0.7899999618530273, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.8499999642372131, 0.7899999618530273, 0.7699999809265137, 0.7799999713897705, 0.8199999928474426, 0.7699999809265137, 0.7999999523162842, 0.7400000095367432, 0.8799999952316284, 0.7299999594688416, 0.7899999618530273, 0.8399999737739563, 0.7599999904632568, 0.7599999904632568, 0.7299999594688416, 0.7899999618530273, 0.7799999713897705, 0.8100000023841858, 0.6800000071525574, 0.7299999594688416, 0.7599999904632568, 0.699999988079071, 0.7199999690055847, 0.7299999594688416, 0.6599999666213989, 0.8299999833106995, 0.7699999809265137, 0.75, 0.699999988079071, 0.7099999785423279, 0.6499999761581421, 0.7999999523162842, 0.7699999809265137, 0.6800000071525574, 0.7099999785423279, 0.6800000071525574, 0.5699999928474426, 0.7099999785423279, 0.7299999594688416, 0.7699999809265137, 0.7799999713897705, 0.7099999785423279, 0.7400000095367432, 0.7299999594688416, 0.6800000071525574, 0.6899999976158142, 0.6699999570846558, 0.6299999952316284, 0.6899999976158142, 0.6299999952316284, 0.6899999976158142, 0.6800000071525574, 0.699999988079071, 0.6200000047683716, 0.5999999642372131, 0.5600000023841858, 0.6399999856948853, 0.5999999642372131, 0.5999999642372131, 0.6200000047683716, 0.6399999856948853, 0.5699999928474426, 0.5999999642372131, 0.5799999833106995, 0.5999999642372131, 0.5, 0.550000011920929, 0.5999999642372131, 0.5299999713897705, 0.4899999797344208, 0.5699999928474426, 0.5799999833106995, 0.5, 0.5, 0.44999998807907104, 0.4899999797344208, 0.5199999809265137, 0.4699999988079071, 0.35999998450279236, 0.5299999713897705, 0.5199999809265137, 0.44999998807907104, 0.44999998807907104, 0.4599999785423279, 0.4099999964237213, 0.3999999761581421, 0.3400000035762787, 0.35999998450279236, 0.3799999952316284, 0.3199999928474426, 0.3799999952316284, 0.3799999952316284, 0.29999998211860657, 0.29999998211860657, 0.25999999046325684, 0.3199999928474426, 0.22999998927116394, 0.3199999928474426, 0.1899999976158142, 0.28999999165534973, 0.22999998927116394, 0.22999998927116394, 0.25999999046325684, 0.26999998092651367, 0.1899999976158142, 0.25999999046325684, 0.2199999988079071, 0.19999998807907104, 0.14999999105930328, 0.1599999964237213, 0.2199999988079071, 0.1899999976158142, 0.17000000178813934, 0.17000000178813934, 0.14999999105930328, 0.1899999976158142, 0.1599999964237213, 0.12999999523162842, 0.09999999403953552, 0.17000000178813934, 0.14999999105930328, 0.17000000178813934, 0.17000000178813934, 0.12999999523162842, 0.17000000178813934, 0.10999999940395355, 0.14999999105930328, 0.1599999964237213, 0.14000000059604645, 0.17999999225139618, 0.07999999821186066, 0.08999999612569809, 0.19999998807907104, 0.14000000059604645, 0.09999999403953552, 0.1599999964237213, 0.10999999940395355, 0.17999999225139618, 0.07999999821186066, 0.07999999821186066, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355, 0.14999999105930328, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.14000000059604645, 0.07999999821186066, 0.019999999552965164, 0.07000000029802322, 0.07999999821186066, 0.09999999403953552, 0.14999999105930328, 0.08999999612569809, 0.10999999940395355, 0.04999999701976776, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.1599999964237213, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.11999999731779099, 0.10999999940395355, 0.07999999821186066, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.10999999940395355, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.17000000178813934, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.14000000059604645, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.07000000029802322, 0.09999999403953552, 0.09999999403953552, 0.14000000059604645, 0.05999999865889549, 0.05999999865889549, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.07000000029802322, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.12999999523162842, 0.07999999821186066, 0.04999999701976776, 0.05999999865889549, 0.12999999523162842, 0.07999999821186066, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.14999999105930328, 0.07999999821186066, 0.07000000029802322, 0.07000000029802322, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.10999999940395355, 0.05999999865889549, 0.11999999731779099, 0.05999999865889549, 0.07999999821186066, 0.03999999910593033, 0.07000000029802322, 0.12999999523162842, 0.10999999940395355, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.07000000029802322, 0.14000000059604645, 0.03999999910593033, 0.08999999612569809, 0.14000000059604645, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.08999999612569809, 0.09999999403953552, 0.14999999105930328, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.11999999731779099, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.10999999940395355, 0.04999999701976776, 0.09999999403953552, 0.09999999403953552, 0.14999999105930328, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.05999999865889549, 0.05999999865889549, 0.04999999701976776, 0.08999999612569809, 0.07999999821186066, 0.029999999329447746, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.03999999910593033, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.07999999821186066, 0.07999999821186066, 0.07999999821186066, 0.11999999731779099, 0.04999999701976776, 0.07999999821186066, 0.09999999403953552, 0.1599999964237213, 0.08999999612569809, 0.07999999821186066, 0.10999999940395355, 0.019999999552965164, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.12999999523162842, 0.08999999612569809, 0.14000000059604645, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.019999999552965164, 0.10999999940395355, 0.14000000059604645, 0.07000000029802322, 0.07000000029802322, 0.14999999105930328, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.11999999731779099, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.09999999403953552, 0.08999999612569809, 0.11999999731779099, 0.08999999612569809, 0.14000000059604645, 0.12999999523162842, 0.09999999403953552, 0.07999999821186066, 0.10999999940395355, 0.09999999403953552, 0.05999999865889549, 0.11999999731779099, 0.07000000029802322, 0.10999999940395355, 0.14000000059604645, 0.09999999403953552, 0.09999999403953552, 0.14999999105930328, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.019999999552965164, 0.08999999612569809, 0.04999999701976776, 0.11999999731779099, 0.09999999403953552, 0.04999999701976776, 0.07000000029802322, 0.10999999940395355, 0.07999999821186066, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.029999999329447746, 0.12999999523162842, 0.04999999701976776, 0.08999999612569809, 0.05999999865889549, 0.10999999940395355, 0.14999999105930328, 0.07999999821186066, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.07999999821186066, 0.07999999821186066, 0.07000000029802322, 0.17000000178813934, 0.09999999403953552, 0.07000000029802322, 0.029999999329447746, 0.09999999403953552, 0.12999999523162842, 0.07000000029802322, 0.04999999701976776, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.07000000029802322, 0.05999999865889549, 0.09999999403953552, 0.07999999821186066, 0.09999999403953552, 0.10999999940395355, 0.04999999701976776, 0.07999999821186066, 0.14000000059604645, 0.09999999403953552, 0.08999999612569809, 0.07000000029802322, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.11999999731779099, 0.07000000029802322, 0.04999999701976776, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.08999999612569809, 0.07999999821186066, 0.09999999403953552, 0.08999999612569809, 0.10999999940395355, 0.04999999701976776, 0.08999999612569809, 0.11999999731779099, 0.05999999865889549, 0.07000000029802322, 0.05999999865889549, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.07000000029802322, 0.09999999403953552, 0.03999999910593033, 0.05999999865889549, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.05999999865889549, 0.09999999403953552, 0.09999999403953552, 0.11999999731779099, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.05999999865889549, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.07000000029802322, 0.08999999612569809, 0.07000000029802322, 0.07000000029802322, 0.12999999523162842, 0.07000000029802322, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.029999999329447746, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.07000000029802322, 0.14999999105930328, 0.07999999821186066, 0.11999999731779099, 0.10999999940395355]


y_ss_back_acc  = [0.22999998927116394, 0.25, 0.20999999344348907, 0.2199999988079071, 0.14000000059604645, 0.1599999964237213, 0.12999999523162842, 0.12999999523162842, 0.14999999105930328, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.08999999612569809, 0.14000000059604645, 0.08999999612569809, 0.12999999523162842, 0.05999999865889549, 0.08999999612569809, 0.04999999701976776, 0.09999999403953552, 0.04999999701976776, 0.05999999865889549, 0.04999999701976776, 0.09999999403953552, 0.05999999865889549, 0.07999999821186066, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.009999999776482582, 0.029999999329447746, 0.03999999910593033, 0.009999999776482582, 0.0, 0.029999999329447746, 0.03999999910593033, 0.019999999552965164, 0.009999999776482582, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.05999999865889549, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.029999999329447746, 0.009999999776482582, 0.04999999701976776, 0.009999999776482582, 0.03999999910593033, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.029999999329447746, 0.04999999701976776, 0.05999999865889549, 0.03999999910593033, 0.05999999865889549, 0.04999999701976776, 0.05999999865889549, 0.05999999865889549, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.04999999701976776, 0.029999999329447746, 0.04999999701976776, 0.019999999552965164, 0.04999999701976776, 0.019999999552965164, 0.07000000029802322, 0.03999999910593033, 0.05999999865889549, 0.029999999329447746, 0.029999999329447746, 0.019999999552965164, 0.019999999552965164, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.0, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.019999999552965164, 0.009999999776482582, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.03999999910593033, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.04999999701976776, 0.029999999329447746, 0.03999999910593033, 0.08999999612569809, 0.04999999701976776, 0.07000000029802322, 0.04999999701976776, 0.03999999910593033, 0.05999999865889549, 0.03999999910593033, 0.009999999776482582, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.019999999552965164, 0.03999999910593033, 0.0, 0.0, 0.029999999329447746, 0.04999999701976776, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.019999999552965164, 0.029999999329447746, 0.009999999776482582, 0.009999999776482582, 0.07000000029802322, 0.019999999552965164, 0.07000000029802322, 0.029999999329447746, 0.08999999612569809, 0.03999999910593033, 0.03999999910593033, 0.05999999865889549, 0.019999999552965164, 0.029999999329447746, 0.029999999329447746, 0.03999999910593033, 0.07000000029802322, 0.029999999329447746, 0.03999999910593033, 0.029999999329447746, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.07999999821186066, 0.019999999552965164, 0.04999999701976776, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.07000000029802322, 0.05999999865889549, 0.07000000029802322, 0.08999999612569809, 0.019999999552965164, 0.019999999552965164, 0.019999999552965164, 0.04999999701976776, 0.03999999910593033, 0.029999999329447746, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.03999999910593033, 0.07000000029802322, 0.03999999910593033, 0.04999999701976776, 0.05999999865889549, 0.029999999329447746]


y_ss_acc       = [0.75, 0.8199999928474426, 0.8499999642372131, 0.8299999833106995, 0.8399999737739563, 0.8399999737739563, 0.8499999642372131, 0.8199999928474426, 0.7899999618530273, 0.8199999928474426, 0.7999999523162842, 0.7400000095367432, 0.8499999642372131, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.7899999618530273, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.8199999928474426, 0.8299999833106995, 0.9099999666213989, 0.8100000023841858, 0.8399999737739563, 0.7899999618530273, 0.8199999928474426, 0.8499999642372131, 0.7899999618530273, 0.7999999523162842, 0.8100000023841858, 0.8499999642372131, 0.8100000023841858, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8499999642372131, 0.8700000047683716, 0.7999999523162842, 0.8799999952316284, 0.8499999642372131, 0.8700000047683716, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.9199999570846558, 0.7699999809265137, 0.7999999523162842, 0.8999999761581421, 0.8199999928474426, 0.8199999928474426, 0.8499999642372131, 0.8499999642372131, 0.7699999809265137, 0.8100000023841858, 0.8100000023841858, 0.8799999952316284, 0.8700000047683716, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7999999523162842, 0.8399999737739563, 0.8700000047683716, 0.8299999833106995, 0.7799999713897705, 0.8100000023841858, 0.8299999833106995, 0.8499999642372131, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8499999642372131, 0.7899999618530273, 0.9199999570846558, 0.7699999809265137, 0.8399999737739563, 0.85999995470047, 0.85999995470047, 0.8499999642372131, 0.8700000047683716, 0.8100000023841858, 0.8700000047683716, 0.8399999737739563, 0.8799999952316284, 0.9099999666213989, 0.8299999833106995, 0.8799999952316284, 0.8399999737739563, 0.8199999928474426, 0.85999995470047, 0.8799999952316284, 0.8100000023841858, 0.85999995470047, 0.7899999618530273, 0.8299999833106995, 0.8899999856948853, 0.8299999833106995, 0.8299999833106995, 0.85999995470047, 0.75, 0.8499999642372131, 0.8399999737739563, 0.8299999833106995, 0.8700000047683716, 0.7999999523162842, 0.8299999833106995, 0.8999999761581421, 0.85999995470047, 0.8299999833106995, 0.8700000047683716, 0.8499999642372131, 0.8299999833106995, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8199999928474426, 0.8499999642372131, 0.85999995470047, 0.85999995470047, 0.8700000047683716, 0.8199999928474426, 0.7999999523162842, 0.85999995470047, 0.8499999642372131, 0.85999995470047, 0.8499999642372131, 0.8499999642372131, 0.8700000047683716, 0.8299999833106995, 0.8199999928474426, 0.8700000047683716, 0.85999995470047, 0.8499999642372131, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.7999999523162842, 0.8299999833106995, 0.8299999833106995, 0.8499999642372131, 0.7999999523162842, 0.8199999928474426, 0.8399999737739563, 0.9399999976158142, 0.8199999928474426, 0.8799999952316284, 0.8499999642372131, 0.8199999928474426, 0.8999999761581421, 0.8499999642372131, 0.7999999523162842, 0.9300000071525574, 0.85999995470047, 0.8299999833106995, 0.9199999570846558, 0.7999999523162842, 0.8899999856948853, 0.85999995470047, 0.8399999737739563, 0.8700000047683716, 0.8999999761581421, 0.8799999952316284, 0.85999995470047, 0.8199999928474426, 0.8799999952316284, 0.8100000023841858, 0.8299999833106995, 0.8700000047683716, 0.8799999952316284, 0.85999995470047, 0.7699999809265137, 0.949999988079071, 0.7999999523162842, 0.8799999952316284, 0.949999988079071, 0.85999995470047, 0.7599999904632568, 0.85999995470047, 0.8499999642372131, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8700000047683716, 0.7799999713897705, 0.85999995470047, 0.7999999523162842, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.8899999856948853, 0.8100000023841858, 0.8399999737739563, 0.8399999737739563, 0.8299999833106995, 0.8499999642372131, 0.8899999856948853, 0.8799999952316284, 0.9199999570846558, 0.85999995470047]


y_hfu_back_acc = [0.25, 0.26999998092651367, 0.17000000178813934, 0.1899999976158142, 0.1599999964237213, 0.14000000059604645, 0.09999999403953552, 0.07000000029802322, 0.04999999701976776, 0.04999999701976776, 0.14000000059604645, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]


y_hfu_acc      = [0.8299999833106995, 0.8100000023841858, 0.8299999833106995, 0.8399999737739563, 0.7799999713897705, 0.8100000023841858, 0.85999995470047, 0.85999995470047, 0.8999999761581421, 0.9300000071525574, 0.8399999737739563, 0.699999988079071, 0.6200000047683716, 0.2800000011920929, 0.10999999940395355, 0.09999999403953552, 0.10999999940395355, 0.1899999976158142, 0.03999999910593033, 0.08999999612569809, 0.07000000029802322, 0.10999999940395355, 0.07000000029802322, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.08999999612569809, 0.11999999731779099, 0.10999999940395355, 0.05999999865889549, 0.14000000059604645, 0.04999999701976776, 0.07999999821186066, 0.03999999910593033, 0.08999999612569809, 0.12999999523162842, 0.14000000059604645, 0.05999999865889549, 0.07000000029802322, 0.04999999701976776, 0.09999999403953552, 0.07999999821186066, 0.1599999964237213, 0.11999999731779099, 0.12999999523162842, 0.12999999523162842, 0.03999999910593033, 0.10999999940395355, 0.14000000059604645, 0.14000000059604645, 0.04999999701976776, 0.08999999612569809, 0.10999999940395355, 0.08999999612569809, 0.07999999821186066, 0.08999999612569809, 0.08999999612569809, 0.10999999940395355, 0.07000000029802322, 0.10999999940395355, 0.11999999731779099, 0.12999999523162842, 0.10999999940395355, 0.07999999821186066, 0.12999999523162842, 0.11999999731779099, 0.1899999976158142, 0.08999999612569809, 0.07999999821186066, 0.11999999731779099, 0.05999999865889549, 0.09999999403953552, 0.08999999612569809, 0.09999999403953552, 0.07999999821186066, 0.17000000178813934, 0.07000000029802322, 0.05999999865889549, 0.08999999612569809, 0.12999999523162842, 0.07999999821186066, 0.11999999731779099, 0.12999999523162842, 0.17999999225139618, 0.1599999964237213, 0.12999999523162842, 0.07999999821186066, 0.10999999940395355, 0.05999999865889549, 0.14999999105930328, 0.12999999523162842, 0.12999999523162842, 0.09999999403953552, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.10999999940395355, 0.08999999612569809, 0.07000000029802322, 0.09999999403953552, 0.08999999612569809, 0.12999999523162842, 0.08999999612569809, 0.10999999940395355, 0.12999999523162842, 0.09999999403953552, 0.11999999731779099, 0.03999999910593033, 0.08999999612569809, 0.07999999821186066, 0.05999999865889549, 0.10999999940395355, 0.05999999865889549, 0.05999999865889549, 0.07999999821186066, 0.07000000029802322, 0.12999999523162842, 0.14000000059604645, 0.08999999612569809, 0.08999999612569809, 0.14999999105930328, 0.10999999940395355, 0.10999999940395355, 0.10999999940395355, 0.07000000029802322, 0.09999999403953552, 0.07000000029802322, 0.07999999821186066, 0.12999999523162842, 0.10999999940395355, 0.019999999552965164, 0.09999999403953552, 0.05999999865889549, 0.08999999612569809, 0.07000000029802322, 0.08999999612569809, 0.14999999105930328, 0.14000000059604645, 0.09999999403953552, 0.11999999731779099, 0.10999999940395355, 0.07000000029802322, 0.1599999964237213, 0.07999999821186066, 0.07000000029802322, 0.05999999865889549, 0.10999999940395355, 0.07999999821186066, 0.10999999940395355, 0.11999999731779099, 0.08999999612569809, 0.10999999940395355, 0.09999999403953552, 0.11999999731779099, 0.14000000059604645, 0.07999999821186066, 0.10999999940395355, 0.1599999964237213, 0.03999999910593033, 0.07000000029802322, 0.14000000059604645, 0.05999999865889549, 0.09999999403953552, 0.12999999523162842, 0.11999999731779099, 0.10999999940395355, 0.10999999940395355, 0.03999999910593033, 0.14999999105930328, 0.12999999523162842, 0.07000000029802322, 0.11999999731779099, 0.12999999523162842, 0.14999999105930328, 0.14000000059604645, 0.10999999940395355, 0.11999999731779099, 0.17999999225139618, 0.05999999865889549, 0.14000000059604645, 0.12999999523162842, 0.08999999612569809, 0.04999999701976776, 0.1599999964237213, 0.11999999731779099, 0.05999999865889549, 0.10999999940395355, 0.07000000029802322, 0.14000000059604645, 0.12999999523162842]


x=[]
y_unl_s = []
y_unl_self_s =[]
y_nips_rkl_s =[]
y_hessian_30_s =[]

y_vbu_acc_list = []
y_vibu_ss_acc_list =[]
y_hbu_acc_list = []

y_vbu_b_acc_list = []
y_vibu_ss_b_acc_list =[]
y_hbu_b_acc_list = []

t_i=4
for i in range(50):
    # print(np.random.laplace(0, 1)/10+0.2)
    x.append(i*t_i)
    #y_fkl[i] = y_fkl[i*2]*100
    y_vbu_acc_list.append(y_bfu_acc[i*t_i]*100)
    y_vibu_ss_acc_list.append(y_vibu_acc[i*t_i]*100)
    y_hbu_acc_list.append(y_hfu_acc[i*t_i]*100)

    y_vbu_b_acc_list.append(y_bfu_back_acc[i*t_i]*100)
    y_vibu_ss_b_acc_list.append(y_vibu_back_acc[i*t_i]*100)
    y_hbu_b_acc_list.append(y_hfu_back_acc[i*t_i]*100)



plt.figure()
plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',   label='BFU',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_acc_list, color='g', linestyle='-',  label='RFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  linestyle='-.',  label='HBU',linewidth=4, markersize=10)

plt.plot(x, y_vbu_b_acc_list, color='b', linestyle='--',   label='BFU (bac.)',linewidth=4,  markersize=10)
plt.plot(x, y_vibu_ss_b_acc_list, color='y', linestyle='-',  label='RFU-SS (bac.)',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_b_acc_list, color='grey',  linestyle='-.',  label='HBU (bac.)',linewidth=4, markersize=10)


#plt.plot(x, y_vbu_acc_list, color='orange', linestyle='--',  marker='x',  label='BFU',linewidth=4,  markersize=10)
#plt.plot(x, y_vibu_ss_acc_list, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
#plt.plot(x, y_hbu_acc_list, color='r',  marker='p',  label='HBU',linewidth=4, markersize=10)

# plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
# plt.plot(x, unl_br, color='orange',  marker='x',  label='BFU',linewidth=4,  markersize=10)
# plt.plot(x, unl_self_r, color='g',  marker='*',  label='BFU-SS',linewidth=4, markersize=10)
# plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)

# plt.plot(x, y_unl_s, color='b', marker='^', label='Normal Bayessian Fed Unlearning',linewidth=3, markersize=8)
# plt.plot(x, y_unl_self_s, color='r',  marker='x',  label='Self-sharing Fed Unlearning',linewidth=3, markersize=8)
# #plt.plot(x, y_fkl, color='g',  marker='+',  label='VRFL')
# plt.plot(x, y_hessian_30_s, color='y',  marker='*',  label='Unlearning INFOCOM22',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
plt.xlabel('Epoch' ,fontsize=20)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,105,20)
plt.yticks(my_y_ticks,fontsize=20)
my_x_ticks = np.arange(0, 201, 50)
plt.xticks(my_x_ticks,fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("Fashion MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_epoch_detail_acc06.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Server_acc/mnist_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
unl_fr = [97.62, 97.6, 97.6, 97.52, 97.45 ]
unl_br = [92.17, 94.17, 92.97, 92.99, 91.98 ]
unl_vibu = [94.28, 95.69, 94.72, 94.42, 94.45  ]

# unl_br = [93.17, 92.7, 93.18, 93.14, 95.68 ]
# unl_vibu = [93.85, 93.23, 94.7, 93.91, 95.95  ]
#unl_self_r = [97.58, 97.44, 97.44, 97.3, 97.42 ]
unl_hess_r = [89.98,  88.81, 87.99, 88.6, 86.65  ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(88 ,101,2)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Server_acc/mnist_Acc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.001', '0.01', '0.1', '1', '10']

unl_fr = [97.62, 97.6, 97.6, 97.52, 97.45 ]
unl_br = [93.95, 93.76, 93.77, 94.02, 93.88 ]
unl_vibu = [96.62, 95.21, 95.93, 95.42, 95.27 ]
#unl_self_r = [96.47, 96.49, 96.31, 96.84, 96.5 ]
unl_hess_r = [86.47,  89.56, 81.27, 87.02, 92.15  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(88 ,101,2)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_acc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Server_backAcc/mnist_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels =    ['2%', '4%', '6%', '8%', '10%']
unl_fr =    [0.0,   0.0, 0.0,   0.0,  0.0 ]
unl_br =    [ 0.317, 0.708, 0.422, 0.308, 0.6  ]
unl_vibu =  [ 1.0817, 1.29275, 0.583, 1.104, 0.783]
#unl_self_r = [0.009,0.002,0.002, 0.005, 0.007 ]
unl_hess_r = [0.00833, 0.03,0.044, 0.05, 0.033 ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,5,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{EDR}$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Server_backAcc/mnist_BackAcc_ur_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['0.05', '0.1', '0.15', '0.2', '0.25']

unl_fr = [0.0, 0.0, 0.0, 0.0, 0.0]
unl_br = [1.611, 1.806, 1.25, 1.972, 1.222 ]
unl_vibu = [1.556, 1.972, 1.25, 1.778, 1.972]
unl_self_r = [1.611, 1.444, 1.5, 1.944, 1.083 ]
unl_hess_r = [89.98,  77.08, 83, 64.74, 96.74  ]



plt.figure()
#plt.figure(figsize=(8, 5.3))
plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=4,  markersize=10)
plt.plot(x, unl_vibu, color='silver',  marker='d',  label='VIBU',linewidth=4,  markersize=10)
plt.plot(x, unl_self_r, color='g',  marker='*',  label='VIBU-SS',linewidth=4, markersize=10)

#plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HFU',linewidth=4, markersize=10)
# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,2.1,0.5)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\\beta_u$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_backacc_ur_curve.png', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_MNIST/Server_runtime/mnist_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
unl_fr = [10*10*0.22 , 10*10*0.22, 10*10*0.22 , 10*10*0.22 , 10*10*0.22   ]
unl_br = [59*100/6000*0.22 , 44*100/6000*0.22, 56*100/6000*0.22, 70*100/6000*0.22, 66*100/6000*0.22]
unl_vib = [45*100/6000*0.22, 40*100/6000*0.22, 41*100/6000*0.22, 45*100/6000*0.22, 45*100/6000*0.22]
#unl_self_r = [2*52*100/6000*0.22, 2*46*100/6000*0.22, 2*45*100/6000*0.22, 2*53*100/6000*0.22, 2*50*100/6000*0.22]
unl_hess_r = [61*100/6000*0.22 +2.2 , 35*100/6000*0.22 +2.2 , 61*100/6000*0.22 +2.2 , 80*100/6000*0.22 +2.2 , 70*100/6000*0.22 +2.2 ]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
# plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='VIBU-SS', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='tomato', hatch='-')

plt.bar(x - width / 2.5 ,  unl_vib, width=width/3, label='RFU', color='g', hatch='x')
plt.bar(x, unl_br, width=width/3, label='VBU', color='orange', hatch='o')
plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='\\')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 3.1, 0.5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/RFU_experiments/On_MNIST/Server_runtime/mnist_rt_ur_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['0.05', '0.1', '0.15', '0.2', '0.25']
unl_fr = [10*10*0.22 , 10*10*0.22, 10*10*0.22 , 10*10*0.22 , 10*10*0.22   ]
unl_br = [36*100/6000*0.22 , 32*100/6000*0.22, 28*100/6000*0.22, 21*100/6000*0.22, 23*100/6000*0.22]
unl_vib = [40*100/6000*0.22, 38*100/6000*0.22, 39*100/6000*0.22, 38*100/6000*0.22, 36*100/6000*0.22]
unl_self_r = [2*51*100/6000*0.22, 2*46*100/6000*0.22, 2*46*100/6000*0.22, 2*43*100/6000*0.22, 2*44*100/6000*0.22]
unl_hess_r = [104*100/6000*0.22 +2.2 , 128*100/6000*0.22 +2.2 , 61*100/6000*0.22 +2.2 , 64*100/6000*0.22 +2.2 , 37*100/6000*0.22 +2.2 ]

# unl_hess_r = [,  3, 9, 10]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
plt.bar(x - width / 4 - width / 8, unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
plt.bar(x - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')

plt.bar(x + width / 4, unl_self_r, width=0.168, label='IBFU-SS', color='g', hatch='x')


# plt.bar(x + width / 2 - width / 8, unl_hess_r, width=0.148, label='HFU', hatch='-')
# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 0.5, 0.1)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper right', fontsize=15)
plt.xlabel('$\\beta_u$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('mnist_rt_ur_bar.png', dpi=200)
plt.show()


==> Figures/RFU_experiments/On_STL10/Server_acc/stl10_Acc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels = ['2%', '4%', '6%', '8%', '10%' ]
# unl_fr = [97.62, 97.6, 97.6, 97.52, 97.45 ]
unl_br = [52.62, 53.3, 50.4, 49.825, 49.6 ]
unl_vibu = [57.17, 55.92, 52.67, 52.062, 53.27]

# unl_br = [93.17, 92.7, 93.18, 93.14, 95.68 ]
# unl_vibu = [93.85, 93.23, 94.7, 93.91, 95.95  ]
#unl_self_r = [97.58, 97.44, 97.44, 97.3, 97.42 ]
unl_hess_r = [52.87,  53.81, 50.53, 50.27, 50.88  ]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(40, 61, 5)
plt.yticks(my_y_ticks,fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)

plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_acc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_STL10/Server_backAcc/stl10_BackAcc_er_curve.py <==


import numpy as np
import matplotlib.pyplot as plt

epsilon = 3
beta = 1 / epsilon


x=[1, 2, 3, 4, 5]
# validation_for_plt =[97,95.8600, 94.9400, 93.5400, 93.2400]
# attack_for_plt=[0, 0.3524, 0, 0.1762, 0.1762]
# basic_for_plt=[99.8, 99.8, 99.8, 99.8, 99.8]

labels =    ['2%', '4%', '6%', '8%', '10%']
#unl_fr =    [0.0,   0.0, 0.0,   0.0,  0.0 ]
unl_br =    [ 0.0, 0.0, 1.46, 1.5, 1.6  ]
unl_vibu =  [ 1.0, 1.5, 1.67, 1.7, 1.8]
#unl_self_r = [0.009,0.002,0.002, 0.005, 0.007 ]
unl_hess_r = [0.0, 0.1, 1.33, 1.44, 1.3]




plt.figure()
l_w=4.5
m_s=12
#plt.figure(figsize=(8, 5.3))
#plt.plot(x, unl_fr, color='blue', marker='^', label='Retrain',linewidth=4, markersize=10)
plt.plot(x, unl_vibu, color='g',  marker='d',  label='RFU',linewidth=l_w,  markersize=m_s)
plt.plot(x, unl_br, color='orange',  marker='x',  label='VBU',linewidth=l_w,  markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)
plt.plot(x, unl_hess_r, color='r',  marker='p',  label='HBU',linewidth=l_w, markersize=m_s)
#plt.plot(x, unl_self_r, color='g',  marker='*',  label='RFU-SS',linewidth=4, markersize=10)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)

# plt.plot(x, y_sa03, color='r',  marker='2',  label='AAAI21 A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_sa05, color='darkblue',  marker='4',  label='AAAI21 A_acc, pr=0.5',linewidth=3, markersize=8)
# plt.plot(x, y_ma03, color='darkviolet',  marker='3',  label='FedMC A_acc, pr=0.3',linewidth=3, markersize=8)
# plt.plot(x, y_ma05, color='cyan',  marker='p',  label='FedMC A_acc, pr=0.5',linewidth=3, markersize=8)


# plt.grid()
leg = plt.legend(fancybox=True, shadow=True)
# plt.xlabel('Malicious Client Ratio (%)' ,fontsize=16)
plt.ylabel('Backdoor Accuracy (%)' ,fontsize=20)
my_y_ticks = np.arange(0 ,5,1)
plt.yticks(my_y_ticks,fontsize=20)

plt.xlabel('$\it{EDR}$' ,fontsize=20)
plt.xticks(x, labels, fontsize=20)
# plt.title('CIFAR10 IID')
plt.legend(loc='best',fontsize=20)
plt.tight_layout()
#plt.title("MNIST")
plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_backacc_er_curve.pdf', format='pdf', dpi=200)
plt.show()

==> Figures/RFU_experiments/On_STL10/Server_runtime/stl10_rt_er_bar.py <==
import matplotlib.pyplot as plt
import numpy as np

# user num = 50
labels = ['2%', '4%', '6%', '8%', '10%']
#unl_fr = [10*10*0.22 , 10*10*0.22, 10*10*0.22 , 10*10*0.22 , 10*10*0.22   ]
unl_br = [10.18 , 10.48, 10.60, 10.05, 10.71]
unl_vib = [10.06, 10.08, 11.24, 9.71, 10.95]
#unl_self_r = [2*52*100/6000*0.22, 2*46*100/6000*0.22, 2*45*100/6000*0.22, 2*53*100/6000*0.22, 2*50*100/6000*0.22]
unl_hess_r = [32.11 , 33 , 31.44 , 31.28, 32.51 ]

x = np.arange(len(labels))  # the label locations
width = 0.6  # the width of the bars
# no_noise = np.around(no_noise,0)
# samping = np.around(samping,0)
# ldp = np.around(ldp,0)


plt.figure()
#plt.subplots(figsize=(8, 5.3))
#plt.bar(x - width / 2 - width / 8 + width / 8, unl_fr, width=0.168, label='Retrain', color='dodgerblue', hatch='/')
# plt.bar(x - width / 2 - width / 8 + width / 8 , unl_br, width=0.168, label='BIU', color='orange', hatch='\\')
# plt.bar(x - width / 8 - width / 16, unl_vib, width=0.168, label='VIBU', color='silver', hatch='/')
# plt.bar(x + width / 8, unl_self_r, width=0.168, label='VIBU-SS', color='g', hatch='x')
# plt.bar(x + width / 2 - width / 8 + width / 16, unl_hess_r, width=0.168, label='HBU', color='tomato', hatch='-')

plt.bar(x - width / 2.5 ,  unl_vib, width=width/3, label='RFU', color='g', hatch='x')
plt.bar(x, unl_br, width=width/3, label='VBU', color='orange', hatch='o')
plt.bar(x + width / 2.5,  unl_hess_r, width=width/3, label='HBU', color='tomato', hatch='\\')


# Add some text for labels, title and custom x-axis tick labels, etc.
plt.ylabel('Running Time (s)', fontsize=20)
# ax.set_title('Performance of Different Users n')
plt.xticks(x, labels, fontsize=20)
# ax.set_xticklabels(labels,fontsize=15)

my_y_ticks = np.arange(0, 43.1, 5)
plt.yticks(my_y_ticks, fontsize=20)
# ax.set_yticklabels(my_y_ticks,fontsize=15)

plt.legend(loc='upper left', fontsize=20)
plt.xlabel('$\it{EDR}$' ,fontsize=20)
# ax.bar_label(rects1, padding=1)
# ax.bar_label(rects2, padding=3)
# ax.bar_label(rects3, padding=3)

plt.tight_layout()

plt.rcParams['figure.figsize'] = (2.0, 1)
plt.rcParams['image.interpolation'] = 'nearest'
plt.rcParams['figure.subplot.left'] = 0.11
plt.rcParams['figure.subplot.bottom'] = 0.08
plt.rcParams['figure.subplot.right'] = 0.977
plt.rcParams['figure.subplot.top'] = 0.969
plt.savefig('stl10_rt_er_bar.pdf', format='pdf', dpi=200)
plt.show()


==> Figures/RFU_experiments/test.py <==
def bubble_sort(arr):
    n = len(arr)
    for i in range(n):
        for j in range(0, n - i - 1):
            if arr[j] > arr[j + 1]:
                arr[j], arr[j + 1] = arr[j + 1], arr[j]
    return arr

arr = [12, 4, 5, 6, 7, 3, 1, 15]
print(bubble_sort(arr))

